Exact Gaussian Moment Matching for Residual Networks: a Second-Order Method

We study the problem of propagating the mean and covariance of a general multivariate Gaussian distribution through a deep (residual) neural network using layer-by-layer moment matching. We close a longstanding gap by deriving exact moment matching for the probit, GeLU, ReLU (as a limit of GeLU), Heaviside (as a limit of probit), and sine activation functions; for both feedforward and generalized residual layers. On large-variance random networks, median KL-divergence improvements over common baselines range from tens to thousands of times. On a variational Bayes neural network, we show that our method improves upon a state-of-the-art deterministic inference method by an order of magnitude in KL divergence from Monte Carlo ground truth. We also give a smooth-distance error bound showing that, under regularity assumptions, moment matching removes the leading low-variance errors and propagates higher-order local accuracy through the layers of a network.

==> anc/demo/assets/test_case_contest_entries.csv <==
Variance,Method,KL
Variance.SMALL,Method.LINEAR,0.06162370314469286
Variance.SMALL,Method.UNSCENTED0,0.0016863269799888224
Variance.SMALL,Method.UNSCENTED1,0.006008264762059473
Variance.SMALL,Method.MEAN_FIELD,0.05099553720487082
Variance.SMALL,Method.ANALYTIC,0.000602025346950985
Variance.MEDIUM,Method.LINEAR,0.5056716250422624
Variance.MEDIUM,Method.UNSCENTED0,0.28369102532783586
Variance.MEDIUM,Method.UNSCENTED1,1.712353021229498
Variance.MEDIUM,Method.MEAN_FIELD,0.024074825912202925
Variance.MEDIUM,Method.ANALYTIC,0.005143583508183463
Variance.LARGE,Method.LINEAR,1.960334545210727
Variance.LARGE,Method.UNSCENTED0,0.07092184699291408
Variance.LARGE,Method.UNSCENTED1,6.124704234616425
Variance.LARGE,Method.MEAN_FIELD,0.04229790551831246
Variance.LARGE,Method.ANALYTIC,0.0021905372279250324
Variance.SMALL,Method.LINEAR,0.018570040786066534
Variance.SMALL,Method.UNSCENTED0,4.221053943238573e-05
Variance.SMALL,Method.UNSCENTED1,0.002363883496749114
Variance.SMALL,Method.MEAN_FIELD,71.60476659835928
Variance.SMALL,Method.ANALYTIC,0.0007526045145921034
Variance.MEDIUM,Method.LINEAR,0.6554138672979613
Variance.MEDIUM,Method.UNSCENTED0,0.011383496171661667
Variance.MEDIUM,Method.UNSCENTED1,1.8704400694594305
Variance.MEDIUM,Method.MEAN_FIELD,27.81643327997125
Variance.MEDIUM,Method.ANALYTIC,0.038815293249529245
Variance.LARGE,Method.LINEAR,3.1486195613826653
Variance.LARGE,Method.UNSCENTED0,0.0006540578061797198
Variance.LARGE,Method.UNSCENTED1,6.784973658679512
Variance.LARGE,Method.MEAN_FIELD,9.28086199496496
Variance.LARGE,Method.ANALYTIC,0.037361442285362575
Variance.SMALL,Method.LINEAR,0.00263127929201768
Variance.SMALL,Method.UNSCENTED0,0.00045096950345286936
Variance.SMALL,Method.UNSCENTED1,0.0018015399124294619
Variance.SMALL,Method.MEAN_FIELD,0.038157293752276035
Variance.SMALL,Method.ANALYTIC,2.9486229281905364e-05
Variance.MEDIUM,Method.LINEAR,0.4189162511600758
Variance.MEDIUM,Method.UNSCENTED0,0.0044584030867762525
Variance.MEDIUM,Method.UNSCENTED1,0.6238969565452188
Variance.MEDIUM,Method.MEAN_FIELD,0.0007926878406943228
Variance.MEDIUM,Method.ANALYTIC,0.005575039735615556
Variance.LARGE,Method.LINEAR,2.2047484647960287
Variance.LARGE,Method.UNSCENTED0,0.06168237054582633
Variance.LARGE,Method.UNSCENTED1,4.383247277776418
Variance.LARGE,Method.MEAN_FIELD,0.003950894625356411
Variance.LARGE,Method.ANALYTIC,0.008642500331601133
Variance.SMALL,Method.LINEAR,0.01576075338241792
Variance.SMALL,Method.UNSCENTED0,3.587675450983929e-05
Variance.SMALL,Method.UNSCENTED1,0.004080916462037643
Variance.SMALL,Method.MEAN_FIELD,0.27855294553504545
Variance.SMALL,Method.ANALYTIC,0.0003121097209024315
Variance.MEDIUM,Method.LINEAR,0.6749323084716764
Variance.MEDIUM,Method.UNSCENTED0,0.00027780873293944963
Variance.MEDIUM,Method.UNSCENTED1,1.874168319904032
Variance.MEDIUM,Method.MEAN_FIELD,0.0066968094726250985
Variance.MEDIUM,Method.ANALYTIC,0.018402503743354264
Variance.LARGE,Method.LINEAR,2.7497638264348057
Variance.LARGE,Method.UNSCENTED0,0.014853275156165264
Variance.LARGE,Method.UNSCENTED1,6.312661612875579
Variance.LARGE,Method.MEAN_FIELD,0.06610152129242622
Variance.LARGE,Method.ANALYTIC,0.006031582592219298
Variance.SMALL,Method.LINEAR,0.08682302405215986
Variance.SMALL,Method.UNSCENTED0,0.010801863879397721
Variance.SMALL,Method.UNSCENTED1,0.01863872655191635
Variance.SMALL,Method.MEAN_FIELD,0.19558835368859212
Variance.SMALL,Method.ANALYTIC,0.002645437645345733
Variance.MEDIUM,Method.LINEAR,0.7534517862921328
Variance.MEDIUM,Method.UNSCENTED0,0.0212251574605418
Variance.MEDIUM,Method.UNSCENTED1,1.9238254238366896
Variance.MEDIUM,Method.MEAN_FIELD,0.07288047244913953
Variance.MEDIUM,Method.ANALYTIC,0.017749089002199913
Variance.LARGE,Method.LINEAR,2.2254096390103557
Variance.LARGE,Method.UNSCENTED0,0.0368406409144976
Variance.LARGE,Method.UNSCENTED1,6.568628079988214
Variance.LARGE,Method.MEAN_FIELD,0.0016512427504004612
Variance.LARGE,Method.ANALYTIC,8.040834102229777e-05
Variance.SMALL,Method.LINEAR,0.043628309053127486
Variance.SMALL,Method.UNSCENTED0,0.0008580604659142843
Variance.SMALL,Method.UNSCENTED1,0.012330372566190429
Variance.SMALL,Method.MEAN_FIELD,1.1792760480348714
Variance.SMALL,Method.ANALYTIC,0.0006179301450634056
Variance.MEDIUM,Method.LINEAR,0.9722500949256009
Variance.MEDIUM,Method.UNSCENTED0,0.03984920990033804
Variance.MEDIUM,Method.UNSCENTED1,2.7227219314268365
Variance.MEDIUM,Method.MEAN_FIELD,0.23875069330266774
Variance.MEDIUM,Method.ANALYTIC,0.08309463771111317
Variance.LARGE,Method.LINEAR,3.523027811692006
Variance.LARGE,Method.UNSCENTED0,0.028159670541601216
Variance.LARGE,Method.UNSCENTED1,7.595997212941887
Variance.LARGE,Method.MEAN_FIELD,0.0033500569543766234
Variance.LARGE,Method.ANALYTIC,7.967480435919216e-05
Variance.SMALL,Method.LINEAR,0.08428928514151668
Variance.SMALL,Method.UNSCENTED0,0.001854415432507983
Variance.SMALL,Method.UNSCENTED1,0.06868758764651056
Variance.SMALL,Method.MEAN_FIELD,0.2052317016639175
Variance.SMALL,Method.ANALYTIC,0.01083472777738651
Variance.MEDIUM,Method.LINEAR,0.32124716116543517
Variance.MEDIUM,Method.UNSCENTED0,0.05695996636640512
Variance.MEDIUM,Method.UNSCENTED1,2.1462608101616185
Variance.MEDIUM,Method.MEAN_FIELD,0.08109552901595396
Variance.MEDIUM,Method.ANALYTIC,0.015378978109467045
Variance.LARGE,Method.LINEAR,2.5284230794831375
Variance.LARGE,Method.UNSCENTED0,0.2266329266472981
Variance.LARGE,Method.UNSCENTED1,6.7984152031006815
Variance.LARGE,Method.MEAN_FIELD,5.004772748013475e-05
Variance.LARGE,Method.ANALYTIC,1.3506152587677844e-05
Variance.SMALL,Method.LINEAR,0.010223912026567843
Variance.SMALL,Method.UNSCENTED0,0.00022205492074529043
Variance.SMALL,Method.UNSCENTED1,0.01124300714577393
Variance.SMALL,Method.MEAN_FIELD,0.019916215759760388
Variance.SMALL,Method.ANALYTIC,7.444622817723845e-05
Variance.MEDIUM,Method.LINEAR,0.8425430794792007
Variance.MEDIUM,Method.UNSCENTED0,0.07380109723067993
Variance.MEDIUM,Method.UNSCENTED1,1.3053178925992677
Variance.MEDIUM,Method.MEAN_FIELD,0.003989018015306938
Variance.MEDIUM,Method.ANALYTIC,0.0009086529360877061
Variance.LARGE,Method.LINEAR,3.055033743655177
Variance.LARGE,Method.UNSCENTED0,0.2333999324972317
Variance.LARGE,Method.UNSCENTED1,5.639065640205116
Variance.LARGE,Method.MEAN_FIELD,3.7637220020114716e-05
Variance.LARGE,Method.ANALYTIC,1.2064520261856337e-05
Variance.SMALL,Method.LINEAR,0.007940099574640097
Variance.SMALL,Method.UNSCENTED0,0.0005680147366559585
Variance.SMALL,Method.UNSCENTED1,0.004268998479948355
Variance.SMALL,Method.MEAN_FIELD,0.48038338711263273
Variance.SMALL,Method.ANALYTIC,0.00012823053986413258
Variance.MEDIUM,Method.LINEAR,0.4521176894243336
Variance.MEDIUM,Method.UNSCENTED0,0.004370990790927021
Variance.MEDIUM,Method.UNSCENTED1,0.9687358154713881
Variance.MEDIUM,Method.MEAN_FIELD,0.015776149600578514
Variance.MEDIUM,Method.ANALYTIC,0.005102804927689192
Variance.LARGE,Method.LINEAR,0.6825699859008536
Variance.LARGE,Method.UNSCENTED0,0.08622580643573226
Variance.LARGE,Method.UNSCENTED1,3.535466548177399
Variance.LARGE,Method.MEAN_FIELD,0.009682690715789238
Variance.LARGE,Method.ANALYTIC,0.0015437238540420117
Variance.SMALL,Method.LINEAR,0.02670557768942205
Variance.SMALL,Method.UNSCENTED0,3.638805711732029e-05
Variance.SMALL,Method.UNSCENTED1,0.005786593324717404
Variance.SMALL,Method.MEAN_FIELD,1.014480498135462
Variance.SMALL,Method.ANALYTIC,0.00031141352208970406
Variance.MEDIUM,Method.LINEAR,0.36336135464753105
Variance.MEDIUM,Method.UNSCENTED0,0.006209713251876059
Variance.MEDIUM,Method.UNSCENTED1,1.689526534091888
Variance.MEDIUM,Method.MEAN_FIELD,0.17722513887564334
Variance.MEDIUM,Method.ANALYTIC,0.0012707808376433206
Variance.LARGE,Method.LINEAR,0.897204663585814
Variance.LARGE,Method.UNSCENTED0,0.08994955732052025
Variance.LARGE,Method.UNSCENTED1,4.642630971863186
Variance.LARGE,Method.MEAN_FIELD,0.0016034986490097325
Variance.LARGE,Method.ANALYTIC,0.0006882282636063997
Variance.SMALL,Method.LINEAR,0.0015817398323050124
Variance.SMALL,Method.UNSCENTED0,4.169524655928125e-07
Variance.SMALL,Method.UNSCENTED1,4.745372317246921e-05
Variance.SMALL,Method.MEAN_FIELD,0.10114110733240744
Variance.SMALL,Method.ANALYTIC,2.269978245068027e-05
Variance.MEDIUM,Method.LINEAR,0.20454286695528362
Variance.MEDIUM,Method.UNSCENTED0,0.034237682305262425
Variance.MEDIUM,Method.UNSCENTED1,0.5431065424038062
Variance.MEDIUM,Method.MEAN_FIELD,0.0005063949924379585
Variance.MEDIUM,Method.ANALYTIC,0.016014860169123325
Variance.LARGE,Method.LINEAR,0.4413663309875406
Variance.LARGE,Method.UNSCENTED0,0.018026360942844967
Variance.LARGE,Method.UNSCENTED1,2.4773218042847307
Variance.LARGE,Method.MEAN_FIELD,0.005653422751033038
Variance.LARGE,Method.ANALYTIC,0.031338433894000914
Variance.SMALL,Method.LINEAR,0.011512406437177552
Variance.SMALL,Method.UNSCENTED0,0.00040722245490156796
Variance.SMALL,Method.UNSCENTED1,0.00039524343349395805
Variance.SMALL,Method.MEAN_FIELD,0.07321390332436982
Variance.SMALL,Method.ANALYTIC,4.5885367955450504e-05
Variance.MEDIUM,Method.LINEAR,0.21856712188814936
Variance.MEDIUM,Method.UNSCENTED0,0.12631370914812154
Variance.MEDIUM,Method.UNSCENTED1,1.145375511177813
Variance.MEDIUM,Method.MEAN_FIELD,0.23811523506770277
Variance.MEDIUM,Method.ANALYTIC,0.011110215938420192
Variance.LARGE,Method.LINEAR,0.07518856590639714
Variance.LARGE,Method.UNSCENTED0,0.002891436173486722
Variance.LARGE,Method.UNSCENTED1,3.079259097377892
Variance.LARGE,Method.MEAN_FIELD,0.019431715547373263
Variance.LARGE,Method.ANALYTIC,0.0046854085507169905
Variance.SMALL,Method.LINEAR,0.008724469065449398
Variance.SMALL,Method.UNSCENTED0,0.0008105200730938844
Variance.SMALL,Method.UNSCENTED1,0.008724416905664889
Variance.SMALL,Method.MEAN_FIELD,0.1821232188958238
Variance.SMALL,Method.ANALYTIC,8.067880240529846e-05
Variance.MEDIUM,Method.LINEAR,0.25016710940376996
Variance.MEDIUM,Method.UNSCENTED0,0.010917863282831026
Variance.MEDIUM,Method.UNSCENTED1,3.124740192083701
Variance.MEDIUM,Method.MEAN_FIELD,0.030048772452026203
Variance.MEDIUM,Method.ANALYTIC,0.0031758271204092524
Variance.LARGE,Method.LINEAR,0.4184254965587496
Variance.LARGE,Method.UNSCENTED0,0.08444839069457798
Variance.LARGE,Method.UNSCENTED1,4.960953104107617
Variance.LARGE,Method.MEAN_FIELD,0.009632410308960082
Variance.LARGE,Method.ANALYTIC,0.0015206088279750229
Variance.SMALL,Method.LINEAR,0.10690131465836487
Variance.SMALL,Method.UNSCENTED0,0.003128742234558124
Variance.SMALL,Method.UNSCENTED1,0.10690138502466003
Variance.SMALL,Method.MEAN_FIELD,0.1580983034403496
Variance.SMALL,Method.ANALYTIC,0.008480397277902152
Variance.MEDIUM,Method.LINEAR,0.31448868913083033
Variance.MEDIUM,Method.UNSCENTED0,0.01925979813941094
Variance.MEDIUM,Method.UNSCENTED1,2.4499692017551125
Variance.MEDIUM,Method.MEAN_FIELD,0.05201123494775186
Variance.MEDIUM,Method.ANALYTIC,0.0034928313601252647
Variance.LARGE,Method.LINEAR,0.5793171073084618
Variance.LARGE,Method.UNSCENTED0,0.12716805681026952
Variance.LARGE,Method.UNSCENTED1,4.385705808257258
Variance.LARGE,Method.MEAN_FIELD,0.028325715674708353
Variance.LARGE,Method.ANALYTIC,0.01354091132967734
Variance.SMALL,Method.LINEAR,0.03367743596154181
Variance.SMALL,Method.UNSCENTED0,0.0016218263503003539
Variance.SMALL,Method.UNSCENTED1,0.03367753883592799
Variance.SMALL,Method.MEAN_FIELD,0.050919128888091046
Variance.SMALL,Method.ANALYTIC,0.00025125772458975404
Variance.MEDIUM,Method.LINEAR,0.25919205249629457
Variance.MEDIUM,Method.UNSCENTED0,0.03724357712973269
Variance.MEDIUM,Method.UNSCENTED1,3.0210647736004166
Variance.MEDIUM,Method.MEAN_FIELD,0.0009095577445990044
Variance.MEDIUM,Method.ANALYTIC,0.01369528576467936
Variance.LARGE,Method.LINEAR,0.4519501600816417
Variance.LARGE,Method.UNSCENTED0,0.016498492356003914
Variance.LARGE,Method.UNSCENTED1,5.518739827164952
Variance.LARGE,Method.MEAN_FIELD,0.005771588175945519
Variance.LARGE,Method.ANALYTIC,0.03129752048122364
Variance.SMALL,Method.LINEAR,0.13774806043255036
Variance.SMALL,Method.UNSCENTED0,0.0015048852425670056
Variance.SMALL,Method.UNSCENTED1,0.13774806497297293
Variance.SMALL,Method.MEAN_FIELD,0.13308242840944434
Variance.SMALL,Method.ANALYTIC,0.000773489184989612
Variance.MEDIUM,Method.LINEAR,0.2763718628331726
Variance.MEDIUM,Method.UNSCENTED0,0.13601630315972235
Variance.MEDIUM,Method.UNSCENTED1,3.314136494559095
Variance.MEDIUM,Method.MEAN_FIELD,0.2608881328174782
Variance.MEDIUM,Method.ANALYTIC,0.00927182927303385
Variance.LARGE,Method.LINEAR,0.05105490430372863
Variance.LARGE,Method.UNSCENTED0,0.0023331597689919214
Variance.LARGE,Method.UNSCENTED1,5.035301545781799
Variance.LARGE,Method.MEAN_FIELD,0.03501339087831916
Variance.LARGE,Method.ANALYTIC,0.0021416779325986123
Variance.SMALL,Method.LINEAR,
Variance.SMALL,Method.UNSCENTED0,0.30923170423676255
Variance.SMALL,Method.UNSCENTED1,1.3113852753388122e+19
Variance.SMALL,Method.MEAN_FIELD,0.004192574664648702
Variance.SMALL,Method.ANALYTIC,0.0005725396117858661
Variance.MEDIUM,Method.LINEAR,
Variance.MEDIUM,Method.UNSCENTED0,0.07877482272013647
Variance.MEDIUM,Method.UNSCENTED1,13.552407923340652
Variance.MEDIUM,Method.MEAN_FIELD,0.0019288787398813068
Variance.MEDIUM,Method.ANALYTIC,4.594054321371277e-05
Variance.LARGE,Method.LINEAR,
Variance.LARGE,Method.UNSCENTED0,0.17669908608634674
Variance.LARGE,Method.UNSCENTED1,14.294138853868805
Variance.LARGE,Method.MEAN_FIELD,0.0009798144420816446
Variance.LARGE,Method.ANALYTIC,4.111998997597954e-05
Variance.SMALL,Method.LINEAR,
Variance.SMALL,Method.UNSCENTED0,0.20558847395652186
Variance.SMALL,Method.UNSCENTED1,1.3667269372594973e+19
Variance.SMALL,Method.MEAN_FIELD,0.013494459215606314
Variance.SMALL,Method.ANALYTIC,0.001837057367664202
Variance.MEDIUM,Method.LINEAR,
Variance.MEDIUM,Method.UNSCENTED0,0.3129155225466692
Variance.MEDIUM,Method.UNSCENTED1,11.582920214124673
Variance.MEDIUM,Method.MEAN_FIELD,0.029489533439934802
Variance.MEDIUM,Method.ANALYTIC,0.0019303819157865608
Variance.LARGE,Method.LINEAR,
Variance.LARGE,Method.UNSCENTED0,0.014245561576807874
Variance.LARGE,Method.UNSCENTED1,11.261140873200773
Variance.LARGE,Method.MEAN_FIELD,0.060917117720131864
Variance.LARGE,Method.ANALYTIC,0.006060506008746513
Variance.SMALL,Method.LINEAR,0.001041382955964687
Variance.SMALL,Method.UNSCENTED0,2.1453229813572783e-05
Variance.SMALL,Method.UNSCENTED1,0.0010519357076581748
Variance.SMALL,Method.MEAN_FIELD,0.07682087397297391
Variance.SMALL,Method.ANALYTIC,2.8703162550269836e-06
Variance.MEDIUM,Method.LINEAR,0.34575678176549285
Variance.MEDIUM,Method.UNSCENTED0,0.0014860066831242635
Variance.MEDIUM,Method.UNSCENTED1,0.35367364966879045
Variance.MEDIUM,Method.MEAN_FIELD,0.12262245960684914
Variance.MEDIUM,Method.ANALYTIC,0.0010584855999523856
Variance.LARGE,Method.LINEAR,2.14277220161859
Variance.LARGE,Method.UNSCENTED0,0.004166832227853157
Variance.LARGE,Method.UNSCENTED1,2.3830595012583515
Variance.LARGE,Method.MEAN_FIELD,0.0913603607625069
Variance.LARGE,Method.ANALYTIC,0.0030166220653198962
Variance.SMALL,Method.LINEAR,0.13105270050525203
Variance.SMALL,Method.UNSCENTED0,0.005003543064179233
Variance.SMALL,Method.UNSCENTED1,0.000349877404301413
Variance.SMALL,Method.MEAN_FIELD,14395.101907658318
Variance.SMALL,Method.ANALYTIC,0.018556186630406712
Variance.MEDIUM,Method.LINEAR,0.42739192999715775
Variance.MEDIUM,Method.UNSCENTED0,0.018737474120494247
Variance.MEDIUM,Method.UNSCENTED1,2.384442387806298
Variance.MEDIUM,Method.MEAN_FIELD,13149.96172127504
Variance.MEDIUM,Method.ANALYTIC,0.306024601719427
Variance.LARGE,Method.LINEAR,2.5454983106957436
Variance.LARGE,Method.UNSCENTED0,0.002808427412736175
Variance.LARGE,Method.UNSCENTED1,6.985611891227206
Variance.LARGE,Method.MEAN_FIELD,11822.544606878051
Variance.LARGE,Method.ANALYTIC,0.2870751905583785
Variance.SMALL,Method.LINEAR,0.10701191914947752
Variance.SMALL,Method.UNSCENTED0,0.371099174953772
Variance.SMALL,Method.UNSCENTED1,0.34491205643179634
Variance.SMALL,Method.MEAN_FIELD,0.09337426406104522
Variance.SMALL,Method.ANALYTIC,0.012903484733219206
Variance.MEDIUM,Method.LINEAR,0.651336581716803
Variance.MEDIUM,Method.UNSCENTED0,0.11617537575607839
Variance.MEDIUM,Method.UNSCENTED1,3.1977382169923803
Variance.MEDIUM,Method.MEAN_FIELD,0.009179828158204511
Variance.MEDIUM,Method.ANALYTIC,0.006296256644675574
Variance.LARGE,Method.LINEAR,2.641328678267299
Variance.LARGE,Method.UNSCENTED0,0.22106128455217258
Variance.LARGE,Method.UNSCENTED1,7.556604372171901
Variance.LARGE,Method.MEAN_FIELD,0.020486699105186995
Variance.LARGE,Method.ANALYTIC,0.006542650991453736
Variance.SMALL,Method.LINEAR,0.1135838452443784
Variance.SMALL,Method.UNSCENTED0,0.03883070101423356
Variance.SMALL,Method.UNSCENTED1,0.5824307152374755
Variance.SMALL,Method.MEAN_FIELD,0.1626473491310459
Variance.SMALL,Method.ANALYTIC,0.005029095603472644
Variance.MEDIUM,Method.LINEAR,0.6666762536426675
Variance.MEDIUM,Method.UNSCENTED0,0.008218473549600609
Variance.MEDIUM,Method.UNSCENTED1,3.7548606010475085
Variance.MEDIUM,Method.MEAN_FIELD,0.12391650638888807
Variance.MEDIUM,Method.ANALYTIC,0.009162978086321166
Variance.LARGE,Method.LINEAR,2.585692243542601
Variance.LARGE,Method.UNSCENTED0,1.0315645430884248
Variance.LARGE,Method.UNSCENTED1,8.0489944613416
Variance.LARGE,Method.MEAN_FIELD,0.03977194388632531
Variance.LARGE,Method.ANALYTIC,0.00013917440547301375
Variance.SMALL,Method.LINEAR,0.05519178499178064
Variance.SMALL,Method.UNSCENTED0,0.0017042313406256838
Variance.SMALL,Method.UNSCENTED1,0.05859884579314454
Variance.SMALL,Method.MEAN_FIELD,0.05819743385826685
Variance.SMALL,Method.ANALYTIC,1.1160229435069891e-05
Variance.MEDIUM,Method.LINEAR,1.4929856954830707
Variance.MEDIUM,Method.UNSCENTED0,0.17482767593409126
Variance.MEDIUM,Method.UNSCENTED1,2.426742554756541
Variance.MEDIUM,Method.MEAN_FIELD,0.09536612306068823
Variance.MEDIUM,Method.ANALYTIC,0.00224634568570502
Variance.LARGE,Method.LINEAR,3.7897930187017037
Variance.LARGE,Method.UNSCENTED0,0.014994191953683251
Variance.LARGE,Method.UNSCENTED1,7.0101743682774
Variance.LARGE,Method.MEAN_FIELD,0.03363938822303877
Variance.LARGE,Method.ANALYTIC,0.00010924750424742835
Variance.SMALL,Method.LINEAR,0.030578758356764428
Variance.SMALL,Method.UNSCENTED0,0.0006814875556267142
Variance.SMALL,Method.UNSCENTED1,0.008083026519813203
Variance.SMALL,Method.MEAN_FIELD,0.565186473298682
Variance.SMALL,Method.ANALYTIC,0.0030919604216256614
Variance.MEDIUM,Method.LINEAR,1.1977543045522347
Variance.MEDIUM,Method.UNSCENTED0,0.2550892773917244
Variance.MEDIUM,Method.UNSCENTED1,2.7053926103625616
Variance.MEDIUM,Method.MEAN_FIELD,0.27489310874420375
Variance.MEDIUM,Method.ANALYTIC,0.15366026501398927
Variance.LARGE,Method.LINEAR,3.66424721569743
Variance.LARGE,Method.UNSCENTED0,0.6453321358899996
Variance.LARGE,Method.UNSCENTED1,7.454773697913121
Variance.LARGE,Method.MEAN_FIELD,0.08870194458171905
Variance.LARGE,Method.ANALYTIC,0.015128885220635113
Variance.SMALL,Method.LINEAR,2.8916938983193474
Variance.SMALL,Method.UNSCENTED0,0.09738245838446646
Variance.SMALL,Method.UNSCENTED1,4.551900520560558
Variance.SMALL,Method.MEAN_FIELD,0.024240952892410933
Variance.SMALL,Method.ANALYTIC,0.00854028871999884
Variance.MEDIUM,Method.LINEAR,4.884058151239815
Variance.MEDIUM,Method.UNSCENTED0,0.028704005419936212
Variance.MEDIUM,Method.UNSCENTED1,8.804687420612868
Variance.MEDIUM,Method.MEAN_FIELD,0.0027317475873901097
Variance.MEDIUM,Method.ANALYTIC,0.0006237579459615949
Variance.LARGE,Method.LINEAR,7.1673253438533235
Variance.LARGE,Method.UNSCENTED0,0.6101857421009919
Variance.LARGE,Method.UNSCENTED1,13.34025404760608
Variance.LARGE,Method.MEAN_FIELD,0.0010420427110552522
Variance.LARGE,Method.ANALYTIC,1.4283454144992102e-05
Variance.SMALL,Method.LINEAR,2.9261624513024818
Variance.SMALL,Method.UNSCENTED0,0.48941532818363453
Variance.SMALL,Method.UNSCENTED1,6.609076835251946
Variance.SMALL,Method.MEAN_FIELD,0.020877173638216173
Variance.SMALL,Method.ANALYTIC,0.006323535534666297
Variance.MEDIUM,Method.LINEAR,4.931036655700098
Variance.MEDIUM,Method.UNSCENTED0,0.08678403446706953
Variance.MEDIUM,Method.UNSCENTED1,10.768510786184288
Variance.MEDIUM,Method.MEAN_FIELD,0.0027291595346726647
Variance.MEDIUM,Method.ANALYTIC,0.0006180490700148755
Variance.LARGE,Method.LINEAR,7.2143505062353
Variance.LARGE,Method.UNSCENTED0,0.6574784758682106
Variance.LARGE,Method.UNSCENTED1,10.255216574268141
Variance.LARGE,Method.MEAN_FIELD,0.0010465222563744657
Variance.LARGE,Method.ANALYTIC,1.389107112194088e-05
Variance.SMALL,Method.LINEAR,0.011220147526427027
Variance.SMALL,Method.UNSCENTED0,0.0002755610104192452
Variance.SMALL,Method.UNSCENTED1,0.000896124106383367
Variance.SMALL,Method.MEAN_FIELD,0.019805731249547053
Variance.SMALL,Method.ANALYTIC,4.096416253335788e-05
Variance.MEDIUM,Method.LINEAR,0.49315889136873475
Variance.MEDIUM,Method.UNSCENTED0,0.09336789929967175
Variance.MEDIUM,Method.UNSCENTED1,1.4768162484479217
Variance.MEDIUM,Method.MEAN_FIELD,0.22618216922180845
Variance.MEDIUM,Method.ANALYTIC,0.006143604341314485
Variance.LARGE,Method.LINEAR,0.601173793094097
Variance.LARGE,Method.UNSCENTED0,0.05545919520775823
Variance.LARGE,Method.UNSCENTED1,3.7076581231278576
Variance.LARGE,Method.MEAN_FIELD,0.0442052645039474
Variance.LARGE,Method.ANALYTIC,0.12302244575500025
Variance.SMALL,Method.LINEAR,0.018406722841126027
Variance.SMALL,Method.UNSCENTED0,0.0014968713766697838
Variance.SMALL,Method.UNSCENTED1,0.01854714932430781
Variance.SMALL,Method.MEAN_FIELD,0.4184336897031528
Variance.SMALL,Method.ANALYTIC,5.730528528545831e-05
Variance.MEDIUM,Method.LINEAR,1.082834115087698
Variance.MEDIUM,Method.UNSCENTED0,0.07529815600247086
Variance.MEDIUM,Method.UNSCENTED1,1.8142789986357921
Variance.MEDIUM,Method.MEAN_FIELD,0.12687773983622433
Variance.MEDIUM,Method.ANALYTIC,0.03214648809294891
Variance.LARGE,Method.LINEAR,1.5315011021521507
Variance.LARGE,Method.UNSCENTED0,0.0008696367161998731
Variance.LARGE,Method.UNSCENTED1,4.414520696512099
Variance.LARGE,Method.MEAN_FIELD,0.0259582495984343
Variance.LARGE,Method.ANALYTIC,0.09049978252916531
Variance.SMALL,Method.LINEAR,0.05009415754171076
Variance.SMALL,Method.UNSCENTED0,0.0016058746747115936
Variance.SMALL,Method.UNSCENTED1,0.13260913908209998
Variance.SMALL,Method.MEAN_FIELD,0.020019653452623715
Variance.SMALL,Method.ANALYTIC,0.0004214175724024494
Variance.MEDIUM,Method.LINEAR,0.20381820729038463
Variance.MEDIUM,Method.UNSCENTED0,0.02632226919604281
Variance.MEDIUM,Method.UNSCENTED1,2.2227643302904228
Variance.MEDIUM,Method.MEAN_FIELD,0.043224359541932864
Variance.MEDIUM,Method.ANALYTIC,0.008684391332699538
Variance.LARGE,Method.LINEAR,0.27861271905519047
Variance.LARGE,Method.UNSCENTED0,0.36969690133933936
Variance.LARGE,Method.UNSCENTED1,4.371530268436012
Variance.LARGE,Method.MEAN_FIELD,0.008404629504003175
Variance.LARGE,Method.ANALYTIC,0.0038482431816432073
Variance.SMALL,Method.LINEAR,0.34300545273719135
Variance.SMALL,Method.UNSCENTED0,0.005590262992133882
Variance.SMALL,Method.UNSCENTED1,0.11737218424907665
Variance.SMALL,Method.MEAN_FIELD,0.471126267055437
Variance.SMALL,Method.ANALYTIC,0.0030744577081696423
Variance.MEDIUM,Method.LINEAR,0.4951277417514156
Variance.MEDIUM,Method.UNSCENTED0,0.09145144998794337
Variance.MEDIUM,Method.UNSCENTED1,2.01522571578242
Variance.MEDIUM,Method.MEAN_FIELD,0.2527642566052947
Variance.MEDIUM,Method.ANALYTIC,0.07519608342089097
Variance.LARGE,Method.LINEAR,1.728217581399326
Variance.LARGE,Method.UNSCENTED0,0.33200955061712856
Variance.LARGE,Method.UNSCENTED1,3.8960532307703284
Variance.LARGE,Method.MEAN_FIELD,0.020965958572212052
Variance.LARGE,Method.ANALYTIC,0.0017904651997408816
Variance.SMALL,Method.LINEAR,0.24080775745580835
Variance.SMALL,Method.UNSCENTED0,0.01510354480689724
Variance.SMALL,Method.UNSCENTED1,0.24080810164679836
Variance.SMALL,Method.MEAN_FIELD,0.16932314665052578
Variance.SMALL,Method.ANALYTIC,0.0015472978052371133
Variance.MEDIUM,Method.LINEAR,1.0746377696200624
Variance.MEDIUM,Method.UNSCENTED0,0.20854852866792664
Variance.MEDIUM,Method.UNSCENTED1,1.0746377744572073
Variance.MEDIUM,Method.MEAN_FIELD,0.3555060225418897
Variance.MEDIUM,Method.ANALYTIC,0.003970379556912146
Variance.LARGE,Method.LINEAR,0.7239723293205769
Variance.LARGE,Method.UNSCENTED0,0.06915536339937453
Variance.LARGE,Method.UNSCENTED1,2.3503052209212103
Variance.LARGE,Method.MEAN_FIELD,0.050790457808277824
Variance.LARGE,Method.ANALYTIC,0.1334735845202995
Variance.SMALL,Method.LINEAR,0.008442653225291063
Variance.SMALL,Method.UNSCENTED0,0.02575050497883683
Variance.SMALL,Method.UNSCENTED1,0.00844273831429213
Variance.SMALL,Method.MEAN_FIELD,0.4189266313167196
Variance.SMALL,Method.ANALYTIC,0.0019251483371661659
Variance.MEDIUM,Method.LINEAR,1.0808236612091844
Variance.MEDIUM,Method.UNSCENTED0,0.012169266609251956
Variance.MEDIUM,Method.UNSCENTED1,1.0808236656795223
Variance.MEDIUM,Method.MEAN_FIELD,0.06579423528553481
Variance.MEDIUM,Method.ANALYTIC,0.053446642101736885
Variance.LARGE,Method.LINEAR,1.2752231316866907
Variance.LARGE,Method.UNSCENTED0,0.0019464477283440585
Variance.LARGE,Method.UNSCENTED1,5.82082711513003
Variance.LARGE,Method.MEAN_FIELD,0.03303199247113343
Variance.LARGE,Method.ANALYTIC,0.10506903497093634
Variance.SMALL,Method.LINEAR,0.2115989694152836
Variance.SMALL,Method.UNSCENTED0,0.011726940527733909
Variance.SMALL,Method.UNSCENTED1,0.21159849962935473
Variance.SMALL,Method.MEAN_FIELD,0.016917855005492193
Variance.SMALL,Method.ANALYTIC,0.00037274284453233666
Variance.MEDIUM,Method.LINEAR,0.0127297583782633
Variance.MEDIUM,Method.UNSCENTED0,0.010333277217686582
Variance.MEDIUM,Method.UNSCENTED1,5.122104545969972
Variance.MEDIUM,Method.MEAN_FIELD,0.04786537637548889
Variance.MEDIUM,Method.ANALYTIC,0.00648575440570327
Variance.LARGE,Method.LINEAR,0.43841732560515717
Variance.LARGE,Method.UNSCENTED0,0.35960641913252245
Variance.LARGE,Method.UNSCENTED1,5.221843435349236
Variance.LARGE,Method.MEAN_FIELD,0.008492477809076453
Variance.LARGE,Method.ANALYTIC,0.00361813948244723
Variance.SMALL,Method.LINEAR,0.2865199414417194
Variance.SMALL,Method.UNSCENTED0,0.048693850288720794
Variance.SMALL,Method.UNSCENTED1,0.286520267453543
Variance.SMALL,Method.MEAN_FIELD,0.41725853082972264
Variance.SMALL,Method.ANALYTIC,0.01607512879514351
Variance.MEDIUM,Method.LINEAR,0.3617521905022437
Variance.MEDIUM,Method.UNSCENTED0,0.0598251171675793
Variance.MEDIUM,Method.UNSCENTED1,0.3617521940837354
Variance.MEDIUM,Method.MEAN_FIELD,0.2766764730918616
Variance.MEDIUM,Method.ANALYTIC,0.06498853688352232
Variance.LARGE,Method.LINEAR,0.20538506961075992
Variance.LARGE,Method.UNSCENTED0,0.39444443627806325
Variance.LARGE,Method.UNSCENTED1,2.1901846640120284
Variance.LARGE,Method.MEAN_FIELD,0.017235673904017906
Variance.LARGE,Method.ANALYTIC,0.0005078461448800642
Variance.SMALL,Method.LINEAR,
Variance.SMALL,Method.UNSCENTED0,0.0013759238691362862
Variance.SMALL,Method.UNSCENTED1,2.548481010661018e+21
Variance.SMALL,Method.MEAN_FIELD,0.018594340875605582
Variance.SMALL,Method.ANALYTIC,0.015482466779968989
Variance.MEDIUM,Method.LINEAR,
Variance.MEDIUM,Method.UNSCENTED0,0.1349298182990166
Variance.MEDIUM,Method.UNSCENTED1,2.5066924743897666e+21
Variance.MEDIUM,Method.MEAN_FIELD,0.016413333630831813
Variance.MEDIUM,Method.ANALYTIC,0.017069728096155635
Variance.LARGE,Method.LINEAR,
Variance.LARGE,Method.UNSCENTED0,0.16580635680921413
Variance.LARGE,Method.UNSCENTED1,2.526519277287124e+21
Variance.LARGE,Method.MEAN_FIELD,0.014446433627900362
Variance.LARGE,Method.ANALYTIC,0.01571601016207467
Variance.SMALL,Method.LINEAR,
Variance.SMALL,Method.UNSCENTED0,0.04909728198420205
Variance.SMALL,Method.UNSCENTED1,7.195742273634499e+18
Variance.SMALL,Method.MEAN_FIELD,0.005835674932861329
Variance.SMALL,Method.ANALYTIC,0.005268062798018757
Variance.MEDIUM,Method.LINEAR,
Variance.MEDIUM,Method.UNSCENTED0,0.1274292455117173
Variance.MEDIUM,Method.UNSCENTED1,1.851536364899153e+19
Variance.MEDIUM,Method.MEAN_FIELD,0.028902161473366206
Variance.MEDIUM,Method.ANALYTIC,0.0035600720659797634
Variance.LARGE,Method.LINEAR,
Variance.LARGE,Method.UNSCENTED0,0.04090618582477899
Variance.LARGE,Method.UNSCENTED1,1.6506475973686112e+19
Variance.LARGE,Method.MEAN_FIELD,0.007489446958301704
Variance.LARGE,Method.ANALYTIC,0.002187138279866474


==> anc/demo/bayesian-network.py <==
import jax

jax.config.update("jax_enable_x64", True)

import logging
import os

os.nice(20)
import sys

import matplotlib
import numpy as np
import optax
import pandas as pd
import seaborn as sns
from jax import numpy as jnp
from matplotlib.figure import Figure
from tqdm.auto import tqdm, trange

lib_path = os.path.join(os.path.curdir, "..")
sys.path.insert(0, lib_path)

matplotlib.use("PDF")
matplotlib.rcParams.update({"font.size": 7})

# Set up logging
logging.basicConfig(
    level=logging.INFO,
    format="%(asctime)s - %(name)s - %(levelname)s - %(message)s",
    handlers=[logging.StreamHandler()],
)

logger = logging.getLogger(__name__)


from neural_uncertainty_propagation import activation
import equinox
from neural_uncertainty_propagation import random_matrix
from neural_uncertainty_propagation.network import BayesLayer, BayesNetwork
from neural_uncertainty_propagation.normal import Normal
from ucimlrepo import fetch_ucirepo

FAST = False

# Boston deprecation
# https://scikit-learn.org/1.1/modules/generated/sklearn.datasets.load_boston.html
datasets = [
    "Servo",
    "Liver Disorders",
    "Auto MPG",
    "Real Estate Valuation",
    "Forest Fires",
    "Infrared Thermography Temperature",
    "Concrete Compressive Strength",
    "Airfoil Self-Noise",
    "Communities And Crime",
    "Parkinsons Telemonitoring",
    "Combined Cycle Power Plant",
]


def load_dataset_by_name(dataset_name: str):
    logger.info("Fetching dataset %s from UCI repository", dataset_name)
    dataset = fetch_ucirepo(name=dataset_name)
    logger.info("Finished fetching dataset %s", dataset_name)
    return dataset


def preprocess_dataset(dataset):
    num_instances = len(dataset.data.features)
    logger.info("Preprocessing dataset with %d instances", num_instances)

    # Handle categorical features by dropping them (avoid high dimensionality from one-hot)
    X_df = dataset.data.features
    Y_df = dataset.data.targets

    # Drop categorical/object columns, keep only numeric
    X_df = X_df.select_dtypes(include=["number"])
    logger.info("Kept %d numeric features (dropped categoricals)", X_df.shape[1])

    # Handle missing values - drop rows with NaN in features or targets
    combined = pd.concat([X_df, Y_df], axis=1)
    combined_clean = combined.dropna()
    if len(combined_clean) < len(combined):
        logger.info(
            "Dropped %d rows with missing values", len(combined) - len(combined_clean)
        )

    X_df = combined_clean.iloc[:, : X_df.shape[1]]
    Y_df = combined_clean.iloc[:, X_df.shape[1] :]

    num_instances = len(X_df)
    if num_instances == 0:
        raise ValueError("No valid instances after dropping missing values")

    perm = jax.random.permutation(jax.random.PRNGKey(-2), num_instances)
    train = slice(num_instances // 10, None)
    test = slice(None, num_instances // 10)

    X = np.array(X_df, dtype=float)[perm]
    X -= X.mean(0)
    X /= X.std(0)

    # Select first target column if multiple exist
    Y = np.array(Y_df.iloc[:, 0], dtype=float)[perm]
    Y -= Y.mean(0)
    Y /= Y.std(0)

    X_train, Y_train = X[train], Y[train]
    X_test, Y_test = X[test], Y[test]
    logger.info(
        "Completed preprocessing: X_train=%s, Y_train=%s, X_test=%s, Y_test=%s",
        X_train.shape,
        Y_train.shape,
        X_test.shape,
        Y_test.shape,
    )
    return X_train, Y_train, X_test, Y_test, X, Y


def build_network(in_size, hidden_size=50, out_size=1, key=None):
    if key is None:
        key = jax.random.PRNGKey(1)
    sigma = activation.GeLU()
    keys = iter(jax.random.split(key, 10))
    logger.info(
        "Building BayesNetwork(in_size=%d, hidden_size=%d, out_size=%d)",
        in_size,
        hidden_size,
        out_size,
    )
    network = BayesNetwork(
        BayesLayer(
            in_size=in_size,
            out_size=hidden_size,
            activation=sigma,
            key=next(keys),
            A=random_matrix.RandomNormalMatrix(),
            b=random_matrix.RandomNormalMatrix(),
        ),
        BayesLayer(
            in_size=hidden_size,
            out_size=out_size,
            activation=activation.Identity(),
            key=next(keys),
            A=random_matrix.RandomNormalMatrix(),
            b=random_matrix.RandomNormalMatrix(),
        ),
    )
    logger.info("Finished building BayesNetwork")
    return network


def KL_divergence(network):
    result = 0
    for layer in network.layers:
        result += layer.A.kl_to_centered(2 / layer.in_size)
        result += layer.b.kl_to_centered(1.0)
    return result


class HomoscedasticNetwork(equinox.Module):
    network: BayesNetwork
    log_precision: jax.Array


def build_model(in_size, hidden_size=50, out_size=1, key=None):
    logger.info("Building HomoscedasticNetwork model")
    network = build_network(
        in_size=in_size, hidden_size=hidden_size, out_size=out_size, key=key
    )
    model = HomoscedasticNetwork(network, jnp.array(0.0))
    logger.info("Finished building model")
    return model


def log_likelihood_single(homoscedastic_network, x, y, key):
    y_pred = homoscedastic_network.network.sample(jnp.atleast_1d(x), key).reshape(-1)
    negative_log_likelihood = 0.5 * (
        -homoscedastic_network.log_precision
        + jnp.exp(homoscedastic_network.log_precision) * (y_pred - y) ** 2
    ) + 0.5 * jnp.log(2 * jnp.pi)
    return negative_log_likelihood


@equinox.filter_jit
def loss_batch(homoscedastic_network, X, Y, key, likelihood_only=False):
    keys = jax.random.split(key, X.shape[0])
    if likelihood_only:
        return jax.vmap(log_likelihood_single, in_axes=(None, 0, 0, 0))(
            homoscedastic_network, X, Y, keys
        ).mean()
    return (
        jax.vmap(log_likelihood_single, in_axes=(None, 0, 0, 0))(
            homoscedastic_network, X, Y, keys
        ).mean()
        + KL_divergence(homoscedastic_network.network) / X.shape[0]
    )


@equinox.filter_jit
def loss_batch_avg(homoscedastic_network, X, Y, key, reps=10):
    keys = jax.random.split(key, reps)
    return jax.vmap(loss_batch, in_axes=(None, None, None, 0))(
        homoscedastic_network, X, Y, keys
    ).mean()


@equinox.filter_jit
def step(model, opt_state, key, X_train, Y_train, opt):
    value, grad = equinox.filter_value_and_grad(loss_batch_avg)(
        model, X_train, Y_train, key
    )
    updates, opt_state = opt.update(grad, opt_state, model)
    model = equinox.apply_updates(model, updates)
    return value, model, opt_state


def train_model(
    model,
    X_train,
    Y_train,
    num_iterations=10000 if not FAST else 100,
    learning_rate=1e-1,
    key=None,
    opt=None,
):
    logger.info(
        "Starting training: num_iterations=%d, learning_rate=%s, FAST=%s",
        num_iterations,
        learning_rate,
        FAST,
    )
    if key is None:
        key = jax.random.PRNGKey(1)
    if opt is None:
        opt = optax.adam(learning_rate=learning_rate)
    opt_state = opt.init(equinox.filter(model, equinox.is_inexact_array))

    logger.info(
        "Training data shapes: X_train=%s, Y_train=%s",
        X_train.shape,
        Y_train.shape,
    )

    loss_history = []
    keys = jax.random.split(key, num_iterations)
    for i in (pbar := trange(num_iterations)):
        loss, model, opt_state = step(model, opt_state, keys[i], X_train, Y_train, opt)
        loss_history.append(loss)
        pbar.set_postfix({"loss": f"{loss:.6f}"})
        if i % 50 == 0:
            fig = Figure(figsize=(4, 2), constrained_layout=1, dpi=300)
            ax = fig.gca()
            ax.set_title("Training")
            ax.set_ylabel("ELBO")
            ax.set_yscale("log")
            ax.set_xlabel("epoch")
            ax.plot(loss_history, linewidth=1)
            fig.savefig("/tmp/training.pdf")
            logger.debug(
                "Saved training curve snapshot to %s at iteration %d",
                "/tmp/training.pdf",
                i,
            )
    logger.info("Finished training; ran %d iterations", num_iterations)
    if loss_history:
        logger.info("Final training loss: %s", loss_history[-1])
    return model, loss_history


def evaluate_model(model, X_train, Y_train, X_test, Y_test, key=None):
    logger.info("Evaluating model on train and test sets")
    if key is None:
        key = jax.random.PRNGKey(0)
    eval_keys = jax.random.split(key, 2)
    test_loglik = -loss_batch(model, X_test, Y_test, eval_keys[0], likelihood_only=True)
    train_loglik = -loss_batch(
        model, X_train, Y_train, eval_keys[1], likelihood_only=True
    )
    metrics = {"test_loglik": test_loglik, "train_loglik": train_loglik}
    logger.info(
        "Evaluation complete: test_loglik=%s, train_loglik=%s",
        metrics["test_loglik"],
        metrics["train_loglik"],
    )
    return metrics


@equinox.filter_jit
def sample_predictive_batch(network, x, keys):
    return jax.vmap(network.sample, in_axes=(None, 0))(x, keys).reshape(-1)


def monte_carlo_predictive(network, x, key, num_samples, batch_size=1000):
    """Estimate the scalar predictive Gaussian without materializing all weight draws."""
    if num_samples < 2:
        raise ValueError("num_samples must be at least 2 for sample covariance")

    keys = jax.random.split(key, num_samples)
    count, mean, m2 = 0, 0.0, 0.0
    for start in range(0, num_samples, batch_size):
        samples = np.asarray(
            sample_predictive_batch(network, x, keys[start : start + batch_size])
        )
        batch_count = samples.size
        batch_mean = samples.mean()
        batch_m2 = np.sum((samples - batch_mean) ** 2)
        total = count + batch_count
        delta = batch_mean - mean
        mean += delta * batch_count / total
        m2 += batch_m2 + delta**2 * count * batch_count / total
        count = total
    return Normal(jnp.array([mean]), jnp.array([[m2 / (count - 1)]]))


def get_bench(
    model,
    x,
    y,
    num_terms,
    key=jax.random.PRNGKey(1),
    num_samples=10_000 if FAST else 1_000_000,
):
    mc_dist = monte_carlo_predictive(model.network, x, key, num_samples)
    analytic_dist = model.network(jnp.array(x))

    asymp_models = [
        equinox.tree_at(
            lambda t: t.network.layers[0].activation,
            model,
            replace=activation.GeLU_Wright24(i),
        )
        for i in num_terms
    ]
    asymp_dist = [m.network(jnp.array(x)) for m in asymp_models]

    kl_analytic = analytic_dist.kl_divergence(mc_dist)
    kl_asym = [z.kl_divergence(mc_dist) for z in asymp_dist]

    return (kl_analytic, *kl_asym)


def run_inference_benchmark(
    model,
    X_test,
    Y_test,
    num_terms=None,
    num_instances=1000 if not FAST else 5,
    key=None,
):
    logger.info(
        "Running inference benchmark on %d instances with num_terms=%s",
        num_instances,
        num_terms,
    )
    if key is None:
        key = jax.random.PRNGKey(5)
    if num_terms is None:
        num_terms = [5, 4, 3, 2, 1]

    samples_labels = ["analytic (ours)", "W24@5", "W24@4", "W24@3", "W24@2", "W24@1"]
    num_instances = min(num_instances, X_test.shape[0])
    samples_kl = np.zeros((num_instances, len(samples_labels)))

    # Run the Monte Carlo benchmark explicitly on the CPU.
    with jax.default_device(jax.devices("cpu")[0]):
        for i, subkey in enumerate(tqdm(jax.random.split(key, num_instances))):
            samples_kl[i] = get_bench(
                model, X_test[i], Y_test[i], num_terms=num_terms, key=subkey
            )

    logger.info("Completed inference benchmark")
    return samples_labels, samples_kl


def plot_kl_boxplot(samples_kl, samples_labels):
    # Suppose samples_kl and samples_lpdf are shape (num_instances, 6)
    # and samples_labels = ["W24@1", "W24@2", "W24@3", "W24@4", "W24@5", "Ours"]
    logger.info("Creating KL divergence boxplot for %d methods", len(samples_labels))
    # Convert to long-form DataFrames for seaborn
    df_kl = pd.DataFrame(samples_kl, columns=samples_labels)
    df_kl = df_kl.melt(var_name="Method", value_name="KL")

    # Plot
    sns.set_theme(style="whitegrid", context="talk", rc={"font.size": 7})
    fig = Figure(dpi=600, figsize=(5, 3), constrained_layout=True)
    ax = fig.add_subplot()
    sns.boxplot(data=df_kl, x="Method", y="KL", ax=ax, fliersize=4)
    ax.set_xlabel("")
    ax.set_ylabel("KL divergence from GT")
    ax.set_yscale("log")
    # Apply consistent tick/label styling.
    ax.set_xticklabels(
        samples_labels,
        rotation=0,
        ha="center",
        fontsize=7,
    )

    ax.tick_params(axis="both", which="major", labelsize=7)
    ax.yaxis.label.set_size(7)

    logger.info("Finished creating KL divergence boxplot")
    return fig


def run_experiment(dataset_name: str):
    logger.info("Starting experiment for dataset %s", dataset_name)
    dataset = load_dataset_by_name(dataset_name)
    X_train, Y_train, X_test, Y_test, X, Y = preprocess_dataset(dataset)
    model = build_model(in_size=X.shape[1])
    logger.info("Building and training model")
    model, loss_history = train_model(model, X_train, Y_train)
    logger.info("Running evaluation")
    metrics = evaluate_model(model, X_train, Y_train, X_test, Y_test)
    logger.info("Running inference benchmark")
    samples_labels, samples_kl = run_inference_benchmark(model, X_test, Y_test)
    # Summarize KL samples per method as (mean, standard error of the mean).
    num_instances = samples_kl.shape[0]
    kl_means = samples_kl.mean(axis=0)
    kl_sems = samples_kl.std(axis=0, ddof=1) / np.sqrt(num_instances)
    samples_kl_summary = list(zip(kl_means, kl_sems))

    logger.info("Creating plots")
    fig = plot_kl_boxplot(samples_kl, samples_labels)
    logger.info("Experiment for dataset %s complete", dataset_name)
    return {
        "model": model,
        "loss_history": loss_history,
        "metrics": metrics,
        "samples_labels": samples_labels,
        "samples_kl_summary": samples_kl_summary,
        "fig": fig,
    }


def format_scientific(x, implicit_plus=True):
    if np.isnan(x):
        return "---"
    if np.isinf(x):
        if x > 0:
            return r"\(\infty\)"
        else:
            return r"\(-\infty\)"
    if x == 0:
        return "0"
    return (
        r"""\num[print-zero-exponent = true,print-implicit-plus="""
        + ("true" if implicit_plus else "false")
        + r",print-exponent-implicit-plus=true]{"
        + f"{x:.3e}"
        + "}"
    )


def format_std(x):
    if np.isnan(x):
        return "---"
    if np.isinf(x):
        return r"\(\infty\)"
    if x == 0:
        return "0"
    return (
        r"""\num[print-zero-exponent = true,print-exponent-implicit-plus=true]{"""
        + f"{x:.1e}"
        + "}"
    )


def format_scientific_uncertainty(mean, std, implicit_plus=True):
    return (
        format_scientific(mean, implicit_plus=implicit_plus)
        + r" \ensuremath{\pm} "
        + format_std(std)
    )


def run_all_datasets_and_write_table():
    output_dir = os.path.join("..", "docs", "manuscript", "generated", "bayes")
    os.makedirs(os.path.join(output_dir, "boxplots"), exist_ok=True)

    rows = []
    metrics_rows = []
    labels = None

    for dataset_name in tqdm(datasets):
        logger.info("Running experiment for dataset %s", dataset_name)
        result = run_experiment(dataset_name)
        fig = result["fig"]

        slug = dataset_name.lower().replace(" ", "-")
        fig_path = os.path.join(output_dir, "boxplots", f"{slug}.pdf")
        fig.savefig(fig_path)
        logger.info("Saved figure for dataset %s to %s", dataset_name, fig_path)

        if labels is None:
            labels = result["samples_labels"]
        else:
            if labels != result["samples_labels"]:
                logger.warning(
                    "samples_labels mismatch for dataset %s; using labels from first dataset",
                    dataset_name,
                )

        row = {"Dataset": dataset_name}
        for label, (mean, sem) in zip(
            result["samples_labels"], result["samples_kl_summary"]
        ):
            row[label] = format_scientific_uncertainty(mean, sem, implicit_plus=False)
        rows.append(row)
        metrics = result["metrics"]
        metrics_row = {
            "Dataset": dataset_name,
            "Train log-likelihood": format_scientific(
                float(metrics["train_loglik"]), implicit_plus=True
            ),
            "Test log-likelihood": format_scientific(
                float(metrics["test_loglik"]), implicit_plus=True
            ),
        }
        metrics_rows.append(metrics_row)

    kl_table_path = write_kl_summary_table(rows, labels, output_dir)
    ll_table_path = write_likelihood_table(metrics_rows, output_dir)
    return kl_table_path, ll_table_path


def write_kl_summary_table(rows, labels, output_dir):
    # Wide form: one row per dataset, one column per method.
    df_wide = pd.DataFrame(rows)
    # Long form: index = (Dataset, Method), single value column.
    df_long = df_wide.melt(
        id_vars="Dataset",
        var_name="Method",
        value_name="KL divergence from GT",
    )
    # Order methods within each dataset according to `labels`.
    if labels is not None:
        method_order = list(labels)
        df_long["Method"] = pd.Categorical(
            df_long["Method"], categories=method_order, ordered=True
        )
    df = df_long.set_index(["Dataset", "Method"]).sort_index(
        level=["Dataset", "Method"]
    )
    table_path = os.path.join(output_dir, "bayes_kl_table.tex")
    # Two index levels (Dataset, Method) + one data column.
    column_format = "cll"
    styler = df.style
    styler.to_latex(
        buf=table_path,
        column_format=column_format,
        hrules=True,
        sparse_index=True,
        label="tab:bayes-kl",
        caption="KL divergence between ground truth predictive distribution (by Monte Carlo) and approximations. W24@$k$ means \\citet{wright_analytic_2024} with $k$ terms in the series expansion. Mean and standard error of the mean (over the test set).",
        position_float="centering",
        position="htbp!",
        multirow_align="t",
        multicol_align="c",
        clines="skip-last;data",
    )
    logger.info("Wrote KL summary table to %s", table_path)
    return table_path


def write_likelihood_table(metrics_rows, output_dir):
    df = pd.DataFrame(metrics_rows)
    table_path = os.path.join(output_dir, "bayes_likelihood_table.tex")
    # one centered column for the dataset name, left-aligned for each numeric column
    column_format = "c" + "l" * (len(df.columns) - 1)
    styler = df.style.hide(axis="index")
    styler.to_latex(
        buf=table_path,
        column_format=column_format,
        hrules=True,
        label="tab:bayes-ll",
        caption="Train and test log-likelihoods of the Bayesian networks for all datasets. We do not report experimental uncertainty, as these networks as taken as fixed for the purpose of approximating the output distribution.",
        position_float="centering",
        position="htbp!",
        multirow_align="t",
        multicol_align="c",
        clines="skip-last;data",
    )
    logger.info("Wrote likelihood summary table to %s", table_path)
    return table_path


if __name__ == "__main__":
    logger.info("Running bayesian-network experiments for all datasets")
    kl_table_path, ll_table_path = run_all_datasets_and_write_table()
    logger.info(
        "Finished writing KL summary table to %s and likelihood table to %s",
        kl_table_path,
        ll_table_path,
    )


==> anc/demo/bayesian.py <==
import jax

jax.config.update("jax_enable_x64", True)

import logging
import os

os.nice(20)
import sys

import matplotlib
import numpy as np
import optax
import pandas as pd
import seaborn as sns
from jax import numpy as jnp
from matplotlib.figure import Figure
from tqdm.auto import tqdm, trange

lib_path = os.path.join(os.path.curdir, "..")
sys.path.insert(0, lib_path)

matplotlib.use("PDF")
matplotlib.rcParams.update({"font.size": 7})

# Set up logging
logging.basicConfig(
    level=logging.INFO,
    format="%(asctime)s - %(name)s - %(levelname)s - %(message)s",
    handlers=[logging.StreamHandler()],
)

logger = logging.getLogger(__name__)


from neural_uncertainty_propagation import activation
import equinox
from neural_uncertainty_propagation import random_matrix
from neural_uncertainty_propagation.network import BayesLayer, BayesNetwork
from neural_uncertainty_propagation.normal import Normal
from ucimlrepo import fetch_ucirepo

FAST = False

# Boston deprecation
# https://scikit-learn.org/1.1/modules/generated/sklearn.datasets.load_boston.html
datasets = [
    "Servo",
    "Liver Disorders",
    "Auto MPG",
    "Real Estate Valuation",
    "Forest Fires",
    "Infrared Thermography Temperature",
    "Concrete Compressive Strength",
    "Airfoil Self-Noise",
    "Communities And Crime",
    "Parkinsons Telemonitoring",
    "Combined Cycle Power Plant",
]


def load_dataset_by_name(dataset_name: str):
    logger.info("Fetching dataset %s from UCI repository", dataset_name)
    dataset = fetch_ucirepo(name=dataset_name)
    logger.info("Finished fetching dataset %s", dataset_name)
    return dataset


def preprocess_dataset(dataset):
    num_instances = len(dataset.data.features)
    logger.info("Preprocessing dataset with %d instances", num_instances)

    # Handle categorical features by dropping them (avoid high dimensionality from one-hot)
    X_df = dataset.data.features
    Y_df = dataset.data.targets

    # Drop categorical/object columns, keep only numeric
    X_df = X_df.select_dtypes(include=["number"])
    logger.info("Kept %d numeric features (dropped categoricals)", X_df.shape[1])

    # Handle missing values - drop rows with NaN in features or targets
    combined = pd.concat([X_df, Y_df], axis=1)
    combined_clean = combined.dropna()
    if len(combined_clean) < len(combined):
        logger.info(
            "Dropped %d rows with missing values", len(combined) - len(combined_clean)
        )

    X_df = combined_clean.iloc[:, : X_df.shape[1]]
    Y_df = combined_clean.iloc[:, X_df.shape[1] :]

    num_instances = len(X_df)
    if num_instances == 0:
        raise ValueError("No valid instances after dropping missing values")

    perm = jax.random.permutation(jax.random.PRNGKey(-2), num_instances)
    train = slice(num_instances // 10, None)
    test = slice(None, num_instances // 10)

    X = np.array(X_df, dtype=float)[perm]
    X -= X.mean(0)
    X /= X.std(0)

    # Select first target column if multiple exist
    Y = np.array(Y_df.iloc[:, 0], dtype=float)[perm]
    Y -= Y.mean(0)
    Y /= Y.std(0)

    X_train, Y_train = X[train], Y[train]
    X_test, Y_test = X[test], Y[test]
    logger.info(
        "Completed preprocessing: X_train=%s, Y_train=%s, X_test=%s, Y_test=%s",
        X_train.shape,
        Y_train.shape,
        X_test.shape,
        Y_test.shape,
    )
    return X_train, Y_train, X_test, Y_test, X, Y


def build_network(in_size, hidden_size=50, out_size=1, key=None):
    if key is None:
        key = jax.random.PRNGKey(1)
    sigma = activation.GeLU()
    keys = iter(jax.random.split(key, 10))
    logger.info(
        "Building BayesNetwork(in_size=%d, hidden_size=%d, out_size=%d)",
        in_size,
        hidden_size,
        out_size,
    )
    network = BayesNetwork(
        BayesLayer(
            in_size=in_size,
            out_size=hidden_size,
            activation=sigma,
            key=next(keys),
            A=random_matrix.RandomNormalMatrix(),
            b=random_matrix.RandomNormalMatrix(),
        ),
        BayesLayer(
            in_size=hidden_size,
            out_size=out_size,
            activation=activation.Identity(),
            key=next(keys),
            A=random_matrix.RandomNormalMatrix(),
            b=random_matrix.RandomNormalMatrix(),
        ),
    )
    logger.info("Finished building BayesNetwork")
    return network


def KL_divergence(network):
    result = 0
    for layer in network.layers:
        result += layer.A.kl_to_centered(2 / layer.in_size)
        result += layer.b.kl_to_centered(1.0)
    return result


class HomoscedasticNetwork(equinox.Module):
    network: BayesNetwork
    log_precision: jax.Array


def build_model(in_size, hidden_size=50, out_size=1, key=None):
    logger.info("Building HomoscedasticNetwork model")
    network = build_network(
        in_size=in_size, hidden_size=hidden_size, out_size=out_size, key=key
    )
    model = HomoscedasticNetwork(network, jnp.array(0.0))
    logger.info("Finished building model")
    return model


def log_likelihood_single(homoscedastic_network, x, y, key):
    y_pred = homoscedastic_network.network.sample(jnp.atleast_1d(x), key).reshape(-1)
    negative_log_likelihood = 0.5 * (
        -homoscedastic_network.log_precision
        + jnp.exp(homoscedastic_network.log_precision) * (y_pred - y) ** 2
    ) + 0.5 * jnp.log(2 * jnp.pi)
    return negative_log_likelihood


@equinox.filter_jit
def loss_batch(homoscedastic_network, X, Y, key, likelihood_only=False):
    keys = jax.random.split(key, X.shape[0])
    if likelihood_only:
        return jax.vmap(log_likelihood_single, in_axes=(None, 0, 0, 0))(
            homoscedastic_network, X, Y, keys
        ).mean()
    return (
        jax.vmap(log_likelihood_single, in_axes=(None, 0, 0, 0))(
            homoscedastic_network, X, Y, keys
        ).mean()
        + KL_divergence(homoscedastic_network.network) / X.shape[0]
    )


@equinox.filter_jit
def loss_batch_avg(homoscedastic_network, X, Y, key, reps=10):
    keys = jax.random.split(key, reps)
    return jax.vmap(loss_batch, in_axes=(None, None, None, 0))(
        homoscedastic_network, X, Y, keys
    ).mean()


@equinox.filter_jit
def step(model, opt_state, key, X_train, Y_train, opt):
    value, grad = equinox.filter_value_and_grad(loss_batch_avg)(
        model, X_train, Y_train, key
    )
    updates, opt_state = opt.update(grad, opt_state, model)
    model = equinox.apply_updates(model, updates)
    return value, model, opt_state


def train_model(
    model,
    X_train,
    Y_train,
    num_iterations=10000 if not FAST else 100,
    learning_rate=1e-1,
    key=None,
    opt=None,
):
    logger.info(
        "Starting training: num_iterations=%d, learning_rate=%s, FAST=%s",
        num_iterations,
        learning_rate,
        FAST,
    )
    if key is None:
        key = jax.random.PRNGKey(1)
    if opt is None:
        opt = optax.adam(learning_rate=learning_rate)
    opt_state = opt.init(model)

    logger.info(
        "Training data shapes: X_train=%s, Y_train=%s",
        X_train.shape,
        Y_train.shape,
    )

    loss_history = []
    keys = jax.random.split(key, num_iterations)
    for i in (pbar := trange(num_iterations)):
        loss, model, opt_state = step(model, opt_state, keys[i], X_train, Y_train, opt)
        loss_history.append(loss)
        pbar.set_postfix({"loss": f"{loss:.6f}"})
        if i % 50 == 0:
            fig = Figure(figsize=(4, 2), constrained_layout=1, dpi=300)
            ax = fig.gca()
            ax.set_title("Training")
            ax.set_ylabel("ELBO")
            ax.set_yscale("log")
            ax.set_xlabel("epoch")
            ax.plot(loss_history, linewidth=1)
            fig.savefig("/tmp/training.pdf")
            logger.debug(
                "Saved training curve snapshot to %s at iteration %d",
                "/tmp/training.pdf",
                i,
            )
    logger.info("Finished training; ran %d iterations", num_iterations)
    if loss_history:
        logger.info("Final training loss: %s", loss_history[-1])
    return model, loss_history


def evaluate_model(model, X_train, Y_train, X_test, Y_test, key=None):
    logger.info("Evaluating model on train and test sets")
    if key is None:
        key = jax.random.PRNGKey(0)
    eval_keys = jax.random.split(key, 2)
    test_loglik = -loss_batch(model, X_test, Y_test, eval_keys[0], likelihood_only=True)
    train_loglik = -loss_batch(
        model, X_train, Y_train, eval_keys[1], likelihood_only=True
    )
    metrics = {"test_loglik": test_loglik, "train_loglik": train_loglik}
    logger.info(
        "Evaluation complete: test_loglik=%s, train_loglik=%s",
        metrics["test_loglik"],
        metrics["train_loglik"],
    )
    return metrics


@equinox.filter_jit
def get_bench(
    model,
    x,
    y,
    num_terms,
    key=jax.random.PRNGKey(1),
    num_samples=10_000 if FAST else 1_000_000,
):
    mc_samples = jax.vmap(model.network.sample, in_axes=(None, 0))(
        x, jax.random.split(key, num_samples)
    ).reshape(-1)
    mc_dist = Normal.from_samples(mc_samples)
    analytic_dist = model.network(jnp.array(x))

    asymp_models = [
        equinox.tree_at(
            lambda t: t.network.layers[0].activation,
            model,
            replace=activation.GeLU_Wright24(i),
        )
        for i in num_terms
    ]
    asymp_dist = [m.network(jnp.array(x)) for m in asymp_models]

    kl_analytic = mc_dist.kl_divergence(analytic_dist)
    kl_asym = [mc_dist.kl_divergence(z) for z in asymp_dist]

    return (kl_analytic, *kl_asym)


def run_inference_benchmark(
    model,
    X_test,
    Y_test,
    num_terms=None,
    num_instances=1000 if not FAST else 5,
    key=None,
):
    logger.info(
        "Running inference benchmark on %d instances with num_terms=%s",
        num_instances,
        num_terms,
    )
    if key is None:
        key = jax.random.PRNGKey(5)
    if num_terms is None:
        num_terms = [5, 4, 3, 2, 1]

    samples_labels = ["analytic (ours)", "W24@5", "W24@4", "W24@3", "W24@2", "W24@1"]
    num_instances = min(num_instances, X_test.shape[0])
    samples_kl = np.zeros((num_instances, len(samples_labels)))

    # Run the Monte Carlo benchmark explicitly on the CPU.
    with jax.default_device(jax.devices("cpu")[0]):
        for i, subkey in enumerate(tqdm(jax.random.split(key, num_instances))):
            samples_kl[i] = get_bench(
                model, X_test[i], Y_test[i], num_terms=num_terms, key=subkey
            )

    logger.info("Completed inference benchmark")
    return samples_labels, samples_kl


def plot_kl_boxplot(samples_kl, samples_labels):
    # Suppose samples_kl and samples_lpdf are shape (num_instances, 6)
    # and samples_labels = ["W24@1", "W24@2", "W24@3", "W24@4", "W24@5", "Ours"]
    logger.info("Creating KL divergence boxplot for %d methods", len(samples_labels))
    # Convert to long-form DataFrames for seaborn
    df_kl = pd.DataFrame(samples_kl, columns=samples_labels)
    df_kl = df_kl.melt(var_name="Method", value_name="KL")

    # Plot
    sns.set_theme(style="whitegrid", context="talk", rc={"font.size": 7})
    fig = Figure(dpi=600, figsize=(5, 3), constrained_layout=True)
    ax = fig.add_subplot()
    sns.boxplot(data=df_kl, x="Method", y="KL", ax=ax, fliersize=4)
    ax.set_xlabel("")
    ax.set_ylabel("KL divergence from GT")
    ax.set_yscale("log")
    # Apply consistent tick/label styling.
    ax.set_xticklabels(
        samples_labels,
        rotation=0,
        ha="center",
        fontsize=7,
    )

    ax.tick_params(axis="both", which="major", labelsize=7)
    ax.yaxis.label.set_size(7)

    logger.info("Finished creating KL divergence boxplot")
    return fig


def run_experiment(dataset_name: str):
    logger.info("Starting experiment for dataset %s", dataset_name)
    dataset = load_dataset_by_name(dataset_name)
    X_train, Y_train, X_test, Y_test, X, Y = preprocess_dataset(dataset)
    model = build_model(in_size=X.shape[1])
    logger.info("Building and training model")
    model, loss_history = train_model(model, X_train, Y_train)
    logger.info("Running evaluation")
    metrics = evaluate_model(model, X_train, Y_train, X_test, Y_test)
    logger.info("Running inference benchmark")
    samples_labels, samples_kl = run_inference_benchmark(model, X_test, Y_test)
    # Summarize KL samples per method as (mean, standard error of the mean).
    num_instances = samples_kl.shape[0]
    kl_means = samples_kl.mean(axis=0)
    kl_sems = samples_kl.std(axis=0, ddof=1) / np.sqrt(num_instances)
    samples_kl_summary = list(zip(kl_means, kl_sems))

    logger.info("Creating plots")
    fig = plot_kl_boxplot(samples_kl, samples_labels)
    logger.info("Experiment for dataset %s complete", dataset_name)
    return {
        "model": model,
        "loss_history": loss_history,
        "metrics": metrics,
        "samples_labels": samples_labels,
        "samples_kl_summary": samples_kl_summary,
        "fig": fig,
    }


def format_scientific(x, implicit_plus=True):
    if np.isnan(x):
        return "---"
    if np.isinf(x):
        if x > 0:
            return r"\(\infty\)"
        else:
            return r"\(-\infty\)"
    if x == 0:
        return "0"
    return (
        r"""\num[print-zero-exponent = true,print-implicit-plus="""
        + ("true" if implicit_plus else "false")
        + r",print-exponent-implicit-plus=true]{"
        + f"{x:.3e}"
        + "}"
    )


def format_std(x):
    if np.isnan(x):
        return "---"
    if np.isinf(x):
        return r"\(\infty\)"
    if x == 0:
        return "0"
    return (
        r"""\num[print-zero-exponent = true,print-exponent-implicit-plus=true]{"""
        + f"{x:.1e}"
        + "}"
    )


def format_scientific_uncertainty(mean, std, implicit_plus=True):
    return (
        format_scientific(mean, implicit_plus=implicit_plus)
        + r" \ensuremath{\pm} "
        + format_std(std)
    )


def run_all_datasets_and_write_table():
    output_dir = os.path.join("..", "docs", "manuscript", "generated", "bayes")
    os.makedirs(output_dir, exist_ok=True)

    rows = []
    metrics_rows = []
    labels = None

    for dataset_name in tqdm(datasets):
        logger.info("Running experiment for dataset %s", dataset_name)
        result = run_experiment(dataset_name)
        fig = result["fig"]

        slug = dataset_name.lower().replace(" ", "-")
        fig_path = os.path.join(output_dir, "boxplots", f"{slug}.pdf")
        fig.savefig(fig_path)
        logger.info("Saved figure for dataset %s to %s", dataset_name, fig_path)

        if labels is None:
            labels = result["samples_labels"]
        else:
            if labels != result["samples_labels"]:
                logger.warning(
                    "samples_labels mismatch for dataset %s; using labels from first dataset",
                    dataset_name,
                )

        row = {"Dataset": dataset_name}
        for label, (mean, sem) in zip(
            result["samples_labels"], result["samples_kl_summary"]
        ):
            row[label] = format_scientific_uncertainty(mean, sem, implicit_plus=False)
        rows.append(row)
        metrics = result["metrics"]
        metrics_row = {
            "Dataset": dataset_name,
            "Train log-likelihood": format_scientific(
                float(metrics["train_loglik"]), implicit_plus=True
            ),
            "Test log-likelihood": format_scientific(
                float(metrics["test_loglik"]), implicit_plus=True
            ),
        }
        metrics_rows.append(metrics_row)

    kl_table_path = write_kl_summary_table(rows, labels, output_dir)
    ll_table_path = write_likelihood_table(metrics_rows, output_dir)
    return kl_table_path, ll_table_path


def write_kl_summary_table(rows, labels, output_dir):
    # Wide form: one row per dataset, one column per method.
    df_wide = pd.DataFrame(rows)
    # Long form: index = (Dataset, Method), single value column.
    df_long = df_wide.melt(
        id_vars="Dataset",
        var_name="Method",
        value_name="KL divergence from GT",
    )
    # Order methods within each dataset according to `labels`.
    if labels is not None:
        method_order = list(labels)
        df_long["Method"] = pd.Categorical(
            df_long["Method"], categories=method_order, ordered=True
        )
    df = df_long.set_index(["Dataset", "Method"]).sort_index(
        level=["Dataset", "Method"]
    )
    table_path = os.path.join(output_dir, "bayes_kl_table.tex")
    # Two index levels (Dataset, Method) + one data column.
    column_format = "cll"
    styler = df.style
    styler.to_latex(
        buf=table_path,
        column_format=column_format,
        hrules=True,
        sparse_index=True,
        label="tab:bayes-kl",
        caption="KL divergence between ground truth predictive distribution (by Monte Carlo) and approximations. W24@$k$ means \\citet{wright_analytic_2024} with $k$ terms in the series expansion. Mean and standard error of the mean (over the test set).",
        position_float="centering",
        position="htbp!",
        multirow_align="t",
        multicol_align="c",
        clines="skip-last;data",
    )
    logger.info("Wrote KL summary table to %s", table_path)
    return table_path


def write_likelihood_table(metrics_rows, output_dir):
    df = pd.DataFrame(metrics_rows)
    table_path = os.path.join(output_dir, "bayes_likelihood_table.tex")
    # one centered column for the dataset name, left-aligned for each numeric column
    column_format = "c" + "l" * (len(df.columns) - 1)
    styler = df.style.hide(axis="index")
    styler.to_latex(
        buf=table_path,
        column_format=column_format,
        hrules=True,
        label="tab:bayes-ll",
        caption="Train and test log-likelihoods of the Bayesian networks for all datasets. We do not report experimental uncertainty, as these networks as taken as fixed for the purpose of approximating the output distribution.",
        position_float="centering",
        position="htbp!",
        multirow_align="t",
        multicol_align="c",
        clines="skip-last;data",
    )
    logger.info("Wrote likelihood summary table to %s", table_path)
    return table_path


if __name__ == "__main__":
    logger.info("Running bayesian-network experiments for all datasets")
    kl_table_path, ll_table_path = run_all_datasets_and_write_table()
    logger.info(
        "Finished writing KL summary table to %s and likelihood table to %s",
        kl_table_path,
        ll_table_path,
    )


==> anc/demo/deep_sine_convergence.py <==
import argparse
import logging
import sys
from pathlib import Path

import jax

jax.config.update("jax_enable_x64", True)

import matplotlib
import numpy as np
import pandas as pd
from jax import numpy as jnp
from matplotlib.figure import Figure
from tqdm import tqdm

ROOT = Path(__file__).resolve().parents[1]
if str(ROOT) not in sys.path:
    sys.path.append(str(ROOT))

from neural_uncertainty_propagation import normal
from test_case import Activation, Architecture, Method, build_network

matplotlib.rcParams.update({"font.size": 7})

logger = logging.getLogger(__name__)
logging.basicConfig(
    level=logging.INFO,
    format="%(asctime)s - %(name)s - %(levelname)s - %(message)s",
    handlers=[logging.StreamHandler()],
)

BASE_PATH = ROOT / "docs" / "manuscript" / "generated"
IN_SIZE = 3
METHODS = {
    Method.ANALYTIC: dict(method="analytic", mean_field=False),
    Method.LINEAR: dict(method="linear"),
}
METHOD_LABELS = {
    Method.ANALYTIC: "analytic",
    Method.LINEAR: "linear",
}
METHOD_ORDER = ["analytic", "linear"]
METHOD_STYLES = {
    "analytic": {"color": "C0", "ls": "-", "marker": "o"},
    "linear": {"color": "C1", "ls": "--", "marker": "s"},
}


def covariance_grid(fast):
    if fast:
        return np.geomspace(1e-1, 1e-5, 5)
    return np.geomspace(1e-1, 1e-8, 8)


def experiment_config(fast):
    if fast:
        return dict(num_samples=2**12)
    return dict(num_samples=2**20)


def input_distribution(covariance):
    return normal.Normal(
        μ=jnp.zeros(IN_SIZE),
        Σ=covariance * jnp.eye(IN_SIZE),
    )


def pseudo_true(network, dist, num_samples, seed):
    inputs = dist.qmc(num_samples, seed=seed).reshape(-1, IN_SIZE)
    outputs = jax.vmap(network)(inputs).reshape(-1)
    return normal.Normal.from_samples(outputs)


def run_trial(network, dist, num_samples, repetition_seed):
    pseudo = pseudo_true(network, dist, num_samples, repetition_seed)
    entries = []
    for method, kwargs in METHODS.items():
        approx = network(dist, **kwargs)
        entries.append(
            {
                "Method": method,
                "MethodLabel": METHOD_LABELS[method],
                "KL": float(approx.kl_divergence(pseudo).item()),
                "PseudoMean": float(pseudo.μ.item()),
                "PseudoVariance": float(pseudo.Σ.item()),
                "ApproxMean": float(approx.μ.item()),
                "ApproxVariance": float(approx.Σ.item()),
            }
        )
    return entries


def run_experiment(fast):
    config = experiment_config(fast)
    covariances = covariance_grid(fast)
    rows = []
    key = jax.random.PRNGKey(1)
    random_network = build_network(key, Activation.SINE, Architecture.DEEP)

    for covariance_index, covariance in enumerate(tqdm(covariances, desc="covariances")):
        dist = input_distribution(covariance)
        for entry in run_trial(
            random_network,
            dist,
            config["num_samples"],
            covariance_index,
        ):
            rows.append(
                {
                    "InputCovariance": covariance,
                    **entry,
                }
            )

    return pd.DataFrame(rows)


def summarize(df):
    return df.drop(columns=["Method"]).sort_values(["MethodLabel", "InputCovariance"])


def plot_convergence(summary, output_path):
    fig = Figure(dpi=300, figsize=(5, 3), constrained_layout=True)
    ax = fig.add_subplot(111)

    for method_label in METHOD_ORDER:
        method_summary = summary[summary["MethodLabel"] == method_label].sort_values(
            "InputCovariance"
        )
        x = method_summary["InputCovariance"].to_numpy()
        y = method_summary["KL"].to_numpy()
        style = METHOD_STYLES[method_label]
        ax.plot(x, y, label=method_label, **style)

    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.invert_xaxis()
    ax.set_xlabel("Input covariance scale")
    ax.set_ylabel(r"$D_{\mathrm{KL}}(Y_\mathrm{pseudo}\parallel\cdot)$")
    ax.grid(True, which="both", alpha=0.3)
    ax.legend()
    fig.savefig(output_path)


def parse_args():
    parser = argparse.ArgumentParser()
    parser.add_argument("--fast", action="store_true")
    parser.add_argument(
        "--output-dir",
        type=Path,
        default=BASE_PATH / "convergence",
    )
    return parser.parse_args()


def main():
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)

    df = run_experiment(args.fast)
    summary = summarize(df)

    suffix = "fast" if args.fast else "full"
    raw_path = args.output_dir / f"deep_sine_convergence_{suffix}.csv"
    summary_path = args.output_dir / f"deep_sine_convergence_summary_{suffix}.csv"
    plot_path = args.output_dir / f"deep_sine_convergence_{suffix}.pdf"

    df.drop(columns=["Method"]).to_csv(raw_path, index=False)
    summary.to_csv(summary_path, index=False)
    plot_convergence(summary, plot_path)

    logger.info("Wrote raw results to %s", raw_path)
    logger.info("Wrote summary results to %s", summary_path)
    logger.info("Wrote plot to %s", plot_path)


if __name__ == "__main__":
    main()


==> anc/demo/runtime_benchmark_wide_deep_residual.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "61d4be9c",
   "metadata": {},
   "source": [
    "# Runtime benchmark: WIDE vs DEEP residual networks\n",
    "\n",
    "This notebook benchmarks Monte Carlo uncertainty propagation against analytic propagation for two network configurations defined in `demo/test_case.py`:\n",
    "- WIDE (non-residual)\n",
    "- DEEP residual (using a residual activation)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9d85357e",
   "metadata": {},
   "outputs": [],
   "source": [
    "import jax\n",
    "from jax import numpy as jnp\n",
    "import numpy as np\n",
    "\n",
    "import test_case as tc\n",
    "\n",
    "IN_SIZE = tc.IN_SIZE\n",
    "Architecture = tc.Architecture\n",
    "Weights = tc.Weights\n",
    "Activation = tc.Activation\n",
    "RandomNeuralNetwork = tc.RandomNeuralNetwork\n",
    "\n",
    "def make_input_dist():\n",
    "    return tc.normal.Normal.standard(IN_SIZE)\n",
    "\n",
    "\n",
    "def run_monte_carlo(nn: RandomNeuralNetwork, dist, num_samples: int, num_repetitions: int):\n",
    "    \"\"\"Replicate the Monte Carlo sampling structure from RandomNeuralNetworkTestCase.__post_init__.\"\"\"\n",
    "    outputs = None\n",
    "    for i in range(num_repetitions):\n",
    "        x = dist.qmc(num_samples, seed=i)\n",
    "        y = jax.vmap(nn.network)(x.reshape(-1, IN_SIZE)).reshape(-1)\n",
    "        outputs = y\n",
    "    return outputs\n",
    "\n",
    "\n",
    "def run_propagation(nn: RandomNeuralNetwork, dist, method: str = \"analytic\", mean_field: bool = False):\n",
    "    return nn.network(dist, method=method, mean_field=mean_field)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "3a9367b4",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "2025-11-19 15:00:58,662 - test_case - INFO - Initializing test case: architecture=WIDE, weights=INITIALIZED, activation=GELU_RESIDUAL\n",
      "2025-11-19 15:00:58,664 - test_case - INFO - Building network with architecture=WIDE, activation=GELU_RESIDUAL\n",
      "2025-11-19 15:00:58,684 - test_case - INFO - Initializing test case: architecture=DEEP, weights=INITIALIZED, activation=GELU_RESIDUAL\n",
      "2025-11-19 15:00:58,685 - test_case - INFO - Building network with architecture=DEEP, activation=GELU_RESIDUAL\n"
     ]
    }
   ],
   "source": [
    "# Define network configurations\n",
    "wide_network = RandomNeuralNetwork(\n",
    "    architecture=Architecture.WIDE,\n",
    "    weights=Weights.INITIALIZED,\n",
    "    activation=Activation.GELU_RESIDUAL,\n",
    ")\n",
    "\n",
    "deep_network = RandomNeuralNetwork(\n",
    "    architecture=Architecture.DEEP,\n",
    "    weights=Weights.INITIALIZED,\n",
    "    activation=Activation.GELU_RESIDUAL,\n",
    ")\n",
    "\n",
    "# Single input variance scale used throughout\n",
    "dist = make_input_dist()\n",
    "\n",
    "num_samples = 2**16\n",
    "num_repetitions = 1\n",
    "\n",
    "# Warm-up runs to trigger JIT compilation before timing\n",
    "_ = run_monte_carlo(wide_network, dist, num_samples, 1)\n",
    "_ = run_propagation(wide_network, dist)\n",
    "_ = run_monte_carlo(deep_residual_network, dist, num_samples, 1)\n",
    "_ = run_propagation(deep_residual_network, dist)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0cb32719",
   "metadata": {},
   "source": [
    "## WIDE network: Monte Carlo vs analytic propagation\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "2cb0f393",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.79 s ± 83 ms per loop (mean ± std. dev. of 7 runs, 1 loop each)\n"
     ]
    }
   ],
   "source": [
    "%%timeit\n",
    "outputs = run_monte_carlo(wide_network, dist, num_samples, num_repetitions)\n",
    "jax.block_until_ready(outputs)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "af97e962",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "88.4 ms ± 5.96 ms per loop (mean ± std. dev. of 7 runs, 10 loops each)\n"
     ]
    }
   ],
   "source": [
    "%%timeit\n",
    "out = run_propagation(wide_network, dist, method=\"analytic\", mean_field=False)\n",
    "jax.block_until_ready(out.μ)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "6e4ac491",
   "metadata": {},
   "source": [
    "## DEEP residual network: Monte Carlo vs analytic propagation\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "bcd789ea",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "878 ms ± 61.8 ms per loop (mean ± std. dev. of 7 runs, 1 loop each)\n"
     ]
    }
   ],
   "source": [
    "%%timeit\n",
    "outputs = run_monte_carlo(deep_network, dist, num_samples, num_repetitions)\n",
    "jax.block_until_ready(outputs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "039be4f9",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "23.7 ms ± 957 μs per loop (mean ± std. dev. of 7 runs, 10 loops each)\n"
     ]
    }
   ],
   "source": [
    "%%timeit\n",
    "out = run_propagation(deep_network, dist, method=\"analytic\", mean_field=False)\n",
    "jax.block_until_ready(out.μ)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "482693cc-b314-429c-99fa-adf9f91b5921",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.13.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/demo/stochastic.py <==
import logging
import sys

import jax
import matplotlib
import numpy as np
import scipy
from jax import numpy as jnp
from matplotlib.figure import Figure

jax.config.update("jax_enable_x64", True)

matplotlib.rcParams.update({"font.size": 7})

# Set up logging
logging.basicConfig(
    level=logging.INFO,
    format="%(asctime)s - %(name)s - %(levelname)s - %(message)s",
    handlers=[logging.StreamHandler()],
)

logger = logging.getLogger(__name__)

sys.path.append("..")

from neural_uncertainty_propagation import activation
from neural_uncertainty_propagation import network
from neural_uncertainty_propagation import normal
from neural_uncertainty_propagation import random_matrix


def check_activation(network):
    for layer in network.layers:
        if not (
            isinstance(layer.activation, activation.NormalCDF)
            or isinstance(layer.activation, activation.Zero)
        ):
            raise ValueError("All layers in the network must use NormalCDF activation")


def sample_stochastic_network(
    key: jax.random.PRNGKey,
    network: network.Network,
    x: jnp.ndarray,
    num_samples: int = 1,
) -> jnp.ndarray:
    """
    Sample from a stochastic version of a neural network with NormalCDF activation.

    The stochastic activation is defined as:
        σ̃(x, U) = 2 * 1_{U < Φ(x)} - 1
    where U ~ Uniform(0,1) and Φ is the standard normal CDF.

    Args:
        key: JAX random key for sampling
        network: The neural network with NormalCDF activation
        x: Input to the network (batch_size, input_dim)
        num_samples: Number of samples to generate

    Returns:
        Array of shape (num_samples, batch_size, output_dim) containing the samples
    """
    # Check if the network uses NormalCDF activation
    check_activation(network)

    # Process each sample
    def process_sample(sample_key):
        # Make a copy of the input
        current_x = x

        # Process through each layer
        for i, layer in enumerate(network.layers):
            if isinstance(layer.activation, activation.Zero):
                current_x = layer.C @ current_x + layer.d
                continue
            # Linear transformation: A @ x + b
            current_x = (
                2
                * jax.random.bernoulli(
                    jax.random.fold_in(sample_key, i),
                    jax.scipy.stats.norm.cdf(layer.A @ current_x + layer.b),
                )
                - 1
                + layer.C @ current_x
                + layer.d
            )

        return current_x

    # Generate multiple samples if needed
    keys = jax.random.split(key, num_samples)
    samples = jax.vmap(process_sample)(keys)

    return samples


def stochastic_network_propagate(μ, Σ, network):
    check_activation(network)

    for layer in network.layers:
        if isinstance(layer.activation, activation.Zero):
            μ = layer.C @ μ + layer.d
            Σ = layer.C @ Σ @ layer.C.T
            continue
        preactivation_mean = layer.A @ μ + layer.b
        preactivation_var = jnp.diag(layer.A @ Σ @ layer.A.T)

        dist = normal.Normal(μ, Σ)
        μ, Σ = layer._propagate_mean(dist), layer._propagate_cov(dist)
        Σ += 8 * jnp.diag(
            scipy.special.owens_t(
                preactivation_mean * (1 + preactivation_var) ** -0.5,
                (1 + 2 * preactivation_var) ** -0.5,
            )
        )

    return μ, Σ


def build_network(in_size):
    num_hidden_neurons = 100
    num_hidden_layers = 20
    A_factory = random_matrix.RandomGaussian(2**0.5)
    keys = jax.random.split(jax.random.PRNGKey(-1), num_hidden_layers + 1)
    layers = [
        network.Layer.create_nonlinear(
            in_size=in_size,
            out_size=num_hidden_neurons,
            key=keys[0],
            A=A_factory,
            b=random_matrix.RandomGaussian(),
            activation=activation.NormalCDF(),
        )
    ]
    for i in range(1, num_hidden_layers):
        layers.append(
            network.Layer.create_nonlinear(
                in_size=num_hidden_neurons,
                out_size=num_hidden_neurons,
                key=keys[i],
                A=A_factory,
                b=random_matrix.RandomGaussian(),
                activation=activation.NormalCDF(),
            )
        )
    layers.append(
        network.Layer.create_linear(
            in_size=num_hidden_neurons,
            out_size=1,
            key=keys[-1],
            C=random_matrix.RandomGaussian(),
            d=random_matrix.ZeroMatrix(),
        )
    )
    return network.Network(*layers)


if __name__ == "__main__":
    in_size = 1
    network = build_network(in_size)

    x = jnp.zeros(in_size)
    samples = np.concatenate(
        [
            np.asarray(
                sample_stochastic_network(
                    jax.random.fold_in(jax.random.PRNGKey(0), i),
                    network,
                    x,
                    num_samples=10_000,
                )
            ).reshape(-1)
            for i in range(100)
        ]
    )
    pseudo = normal.Normal.from_samples(samples)
    analytic = normal.Normal(
        *stochastic_network_propagate(
            jnp.zeros(in_size), jnp.zeros((in_size, in_size)), network
        )
    )

    y_mesh = np.linspace(
        min(
            pseudo.μ - 3 * pseudo.Σ**0.5,
            np.percentile(samples, 0.5),
        ),
        max(
            pseudo.μ + 3 * pseudo.Σ**0.5,
            np.percentile(samples, 99.5),
        ),
        3000,
    ).reshape(-1)
    fig = Figure(dpi=300, figsize=(4, 2), constrained_layout=1)
    ax1 = fig.add_subplot()
    ax1.hist(
        samples,
        bins=50,
        density=True,
        alpha=0.5,
        label="true",
        color="C2",
    )
    ax1.plot(y_mesh, jax.vmap(pseudo.pdf)(y_mesh), label="pseudo", color="C0")
    ax1.plot(
        y_mesh,
        jax.vmap(analytic.pdf)(y_mesh),
        label="analytic",
        linestyle="--",
        color="C1",
    )
    ax1.set_xlabel("network output")
    ax1.set_ylabel("probability density")
    ax1.legend()
    fig.savefig("../docs/manuscript/generated/stochastic.pdf")

    print("KL divergence", analytic.kl_divergence(pseudo))


==> anc/demo/test_case.py <==
import os
os.nice(20)

import itertools
import logging
import sys

import equinox
import jax

jax.config.update("jax_enable_x64", True)

import matplotlib
import numpy as np
import optax
import pandas as pd
import scipy.stats

matplotlib.rcParams.update({"font.size": 7})
from matplotlib.figure import Figure

# Set up logging
logging.basicConfig(
    level=logging.INFO,
    format="%(asctime)s - %(name)s - %(levelname)s - %(message)s",
    handlers=[logging.StreamHandler()],
)

logger = logging.getLogger(__name__)


sys.path.append("..")

from dataclasses import dataclass
from enum import Enum, auto

from neural_uncertainty_propagation import activation as activation_module
from neural_uncertainty_propagation import network
from neural_uncertainty_propagation import normal
from neural_uncertainty_propagation import random_matrix
from tqdm import trange
from neural_uncertainty_propagation.unscented import UnscentedTransformMethod

base_path = "../docs/manuscript/generated/"
FAST = False
IN_SIZE = 3


class Activation(Enum):
    """Enumeration for activation function types."""

    PROBIT = auto()
    PROBIT_RESIDUAL = auto()
    SINE = auto()
    SINE_RESIDUAL = auto()
    GELU = auto()
    GELU_RESIDUAL = auto()
    RELU = auto()
    RELU_RESIDUAL = auto()
    HEAVISIDE = auto()
    HEAVISIDE_RESIDUAL = auto()


class Architecture(Enum):
    """Enumeration for neural network architecture types."""

    SMALL = auto()
    WIDE = auto()
    DEEP = auto()


class Weights(Enum):
    """Enumeration for weight initialization states."""

    INITIALIZED = auto()
    TRAINED = auto()


class Variance(Enum):
    """Enumeration for variance levels in the neural network."""

    SMALL = auto()
    MEDIUM = auto()
    LARGE = auto()


class Method(Enum):
    """Enumeration for UQ methods."""

    LINEAR = auto()
    UNSCENTED0 = auto()
    UNSCENTED1 = auto()
    MEAN_FIELD = auto()
    ANALYTIC = auto()


def build_network(
    key: jax.Array, activation_type: Activation, architecture: Architecture
):
    logger.info(
        f"Building network with architecture={architecture.name}, activation={activation_type.name}"
    )
    A_factory = random_matrix.RandomGaussian(2**0.5)
    if activation_type in (Activation.PROBIT, Activation.PROBIT_RESIDUAL):
        layer_args = dict(
            A=A_factory,
            b=random_matrix.RandomGaussian(),
            activation=activation_module.NormalCDF(),
        )
        if activation_type == Activation.PROBIT:
            hidden_factory = network.Layer.create_nonlinear
        elif activation_type == Activation.PROBIT_RESIDUAL:
            hidden_factory = network.Layer.create_residual
    elif activation_type in (Activation.SINE, Activation.SINE_RESIDUAL):
        layer_args = dict(
            A=A_factory,
            b=random_matrix.RandomUniform(),
            activation=activation_module.Sinusoid(),
        )
        if activation_type == Activation.SINE:
            hidden_factory = network.Layer.create_nonlinear
        elif activation_type == Activation.SINE_RESIDUAL:
            hidden_factory = network.Layer.create_residual
    elif activation_type in (Activation.GELU, Activation.GELU_RESIDUAL):
        layer_args = dict(
            A=A_factory,
            b=random_matrix.RandomGaussian(),
            activation=activation_module.GeLU(),
        )
        if activation_type == Activation.GELU:
            hidden_factory = network.Layer.create_nonlinear
        elif activation_type == Activation.GELU_RESIDUAL:
            hidden_factory = network.Layer.create_residual
    elif activation_type in (Activation.RELU, Activation.RELU_RESIDUAL):
        layer_args = dict(
            A=A_factory,
            b=random_matrix.RandomGaussian(),
            activation=activation_module.ReLU(),
        )
        if activation_type == Activation.RELU:
            hidden_factory = network.Layer.create_nonlinear
        elif activation_type == Activation.RELU_RESIDUAL:
            hidden_factory = network.Layer.create_residual
    elif activation_type in (Activation.HEAVISIDE, Activation.HEAVISIDE_RESIDUAL):
        layer_args = dict(
            A=A_factory,
            b=random_matrix.RandomGaussian(),
            activation=activation_module.Heaviside(),
        )
        if activation_type == Activation.HEAVISIDE:
            hidden_factory = network.Layer.create_nonlinear
        elif activation_type == Activation.HEAVISIDE_RESIDUAL:
            hidden_factory = network.Layer.create_residual

    if architecture == Architecture.SMALL:
        num_hidden_neurons = 50
        num_hidden_layers = 2
    elif architecture == Architecture.WIDE:
        num_hidden_neurons = 400
        num_hidden_layers = 5
    elif architecture == Architecture.DEEP:
        num_hidden_neurons = 100
        num_hidden_layers = 20

    keys = jax.random.split(key, num_hidden_layers + 1)
    # first hidden layer
    layers = [
        network.Layer.create_nonlinear(
            in_size=IN_SIZE,
            out_size=num_hidden_neurons,
            key=keys[0],
            A=A_factory,
            b=layer_args["b"],
            activation=layer_args["activation"],
        )
    ]
    # rest of the hidden layers
    for i in range(1, num_hidden_layers):
        layers.append(
            hidden_factory(
                in_size=num_hidden_neurons,
                out_size=num_hidden_neurons,
                key=keys[i],
                **layer_args,
            )
        )
    # make a provisional output layer to get linearized mean and variance
    layers.append(
        network.Layer.create_linear(
            in_size=num_hidden_neurons,
            out_size=1,
            key=keys[-1],
            C=random_matrix.RandomGaussian(),
            d=random_matrix.ZeroMatrix(),
        )
    )
    return network.Network(*layers)


@dataclass
class RandomNeuralNetwork:
    """Test case for random neural network configurations.

    Attributes:
        architecture: The network architecture type (small, wide, deep)
        weights: The weight initialization state (initialized, trained)
        activation: The activation function type (probit, probit_residual, sine, sine_residual)
    """

    architecture: Architecture
    weights: Weights
    activation: Activation

    def __post_init__(self):
        logger.info(
            f"Initializing test case: architecture={self.architecture.name}, "
            f"weights={self.weights.name}, activation={self.activation.name}"
        )

        self.network = build_network(
            jax.random.PRNGKey(1), self.activation, self.architecture
        )
        if self.weights == Weights.TRAINED:
            logger.info("Training network...")
            NUM_TRAINING_SAMPLES = 10
            self.train_x = jax.random.normal(
                jax.random.PRNGKey(-1), (IN_SIZE, NUM_TRAINING_SAMPLES)
            )
            self.train_y = jax.random.normal(
                jax.random.PRNGKey(-2), (NUM_TRAINING_SAMPLES,)
            )
            self.network = self.train_network()
            logger.info("Network training completed")

    def train_network(self, learning_rate: float = 1e-6):
        logger.info(f"Starting network training with learning rate={learning_rate}")

        @equinox.filter_jit
        def get_loss(model):
            pred_x = jax.vmap(model)(self.train_x.reshape(-1, IN_SIZE)).reshape(-1)
            return ((pred_x - self.train_y) ** 2).mean()

        loss_value_and_grad = equinox.filter_value_and_grad(get_loss)

        opt = optax.adamw(learning_rate=learning_rate, weight_decay=1e-4)
        opt_state = opt.init(equinox.filter(self.network, equinox.is_inexact_array))

        @equinox.filter_jit
        def step(model, opt_state):
            loss, grads = loss_value_and_grad(model)
            updates, opt_state = opt.update(
                grads, opt_state, params=equinox.filter(model, equinox.is_inexact_array)
            )
            done = loss < 1e-8
            return loss, equinox.apply_updates(model, updates), opt_state, done

        with jax.default_device(jax.devices("cpu")[0]):
            pbar = trange(1_000_000 if not FAST else 1000)
            for i in pbar:
                loss, updated_network, opt_state, done = step(self.network, opt_state)
                if i >= 30000 and done:
                    logger.info(
                        f"Training converged after {i} iterations with final loss={loss:.20f}"
                    )
                    break
                self.network = updated_network
                if i % 100 == 0:
                    pbar.set_postfix(
                        {
                            "mse": f"{loss:.20f}",
                        }
                    )
            else:
                if not FAST:
                    raise Exception("Training did not converge")

        return self.network

    def plot_function(self):
        logger.info("Plotting function")
        x_grid = np.zeros((2000, IN_SIZE))
        x_grid[:, 0] = np.linspace(-2, 2, 2000)
        y_values = jax.vmap(self.network)(x_grid).reshape(-1)

        fig = Figure(dpi=300, figsize=(4, 2), constrained_layout=1)
        ax = fig.gca()
        # if (
        #     self.weights == Weights.TRAINED
        #     and hasattr(self, "train_x")
        #     and hasattr(self, "train_y")
        # ):
        #     ax.scatter(
        #         self.train_x,
        #         self.train_y,
        #         color="C1",
        #         label="training data",
        #     )
        ax.plot(x_grid[:, 0], y_values, label="$y = f(x)$")
        ax.set_xlabel("$x$")
        ax.set_ylabel("$y$")
        ax.legend()
        filename = f"functions/{str(self)}.pdf"
        fig.savefig(base_path + filename)
        return filename

    def __str__(self) -> str:
        """Return a string representation of the test case."""
        return f"{self.architecture.name.lower()}_{self.weights.name.lower()}_{self.activation.name.lower()}"

    @property
    def pretty_name(self) -> str:
        """Return a nicely formatted name for the network."""
        # Convert to title case and replace underscores with spaces
        architecture = self.architecture.name.lower().replace("_", " ")
        weights = self.weights.name.lower().replace("_", " ")
        activation = self.activation.name.lower().replace("_", " ")
        return f"Network(architecture={architecture}, weights={weights}, activation={activation})"


@dataclass
class RandomNeuralNetworkTestCase:
    network: RandomNeuralNetwork
    variance: Variance
    num_samples: int = 2**10 if FAST else 2**16
    num_repetitions: int = 20

    def __post_init__(self):
        self.dist = {
            Variance.SMALL: 1e-1 * normal.Normal.standard(IN_SIZE),
            Variance.MEDIUM: normal.Normal.standard(IN_SIZE),
            Variance.LARGE: 1e1 * normal.Normal.standard(IN_SIZE),
        }[self.variance]

        logger.info("Generating quasi-Monte Carlo samples")
        self.monte_carlo_inputs = [
            self.dist.qmc(self.num_samples, seed=i) for i in range(self.num_repetitions)
        ]

        self.monte_carlo_outputs = [
            jax.vmap(self.network.network)(
                self.monte_carlo_inputs[i].reshape(-1, IN_SIZE)
            ).reshape(-1)
            for i in range(self.num_repetitions)
        ]

        logger.info("Computing normal distributions")
        self.pseudo = [
            normal.Normal.from_samples(self.monte_carlo_outputs[i])
            for i in range(self.num_repetitions)
        ]
        with jax.default_device(jax.devices("cpu")[0]):
            self.approximations = {
                Method.LINEAR: self.network.network(self.dist, method="linear"),
                Method.UNSCENTED0: self.network.network(
                    self.dist,
                    method="unscented",
                    unscented_method=UnscentedTransformMethod.UT0_VECTOR,
                ),
                Method.UNSCENTED1: self.network.network(
                    self.dist,
                    method="unscented",
                    unscented_method=UnscentedTransformMethod.UT1_VECTOR,
                ),
                Method.MEAN_FIELD: self.network.network(
                    self.dist, method="analytic", mean_field=True
                ),
                Method.ANALYTIC: self.network.network(
                    self.dist, method="analytic", mean_field=False
                ),
            }

    @property
    def pretty_name(self):
        return f"{self.network.pretty_name}, variance={self.variance.name.lower()}"

    def contest_entries(self):
        for method in Method:
            yield (
                self.variance,
                method,
                np.mean(
                    [
                        self.approximations[method].kl_divergence(self.pseudo[i]).item()
                        for i in range(self.num_repetitions)
                    ]
                ),
            )

    def write_table(self):
        def bootstrap_mean_std(statistic):
            repetitions = np.array(
                [statistic(samples) for samples in self.monte_carlo_outputs]
            )
            return repetitions.mean(), repetitions.std() / np.sqrt(len(repetitions))

        def format_scientific(x, implicit_plus=True):
            if np.isnan(x):
                return "---"
            if np.isinf(x):
                if x > 0:
                    return r"\(\infty\)"
                else:
                    return r"\(-\infty\)"
            if x == 0:
                return "0"
            return (
                r"""\num[print-zero-exponent = true,print-implicit-plus="""
                + ("true" if implicit_plus else "false")
                + r",print-exponent-implicit-plus=true]{"
                + f"{x:.3e}"
                + "}"
            )

        def format_std(x):
            if np.isnan(x):
                return "---"
            if np.isinf(x):
                return r"\(\infty\)"
            if x == 0:
                return "0"
            return (
                r"""\num[print-zero-exponent = true,print-exponent-implicit-plus=true]{"""
                + f"{x:.1e}"
                + "}"
            )

        def format_scientific_uncertainty(mean, std, implicit_plus=True):
            return (
                format_scientific(mean, implicit_plus=implicit_plus)
                + r" \ensuremath{\pm} "
                + format_std(std)
            )

        DISTRIBUTION = "distribution"
        MEAN = r"\(\mu\)"
        VARIANCE = r"\(\sigma^2\)"
        WASSERSTEIN = r"\(d_{\mathrm W}(\cdot, Y_\mathrm{true})\)"
        KL = r"\(D_{\mathrm{KL}}(Y_\mathrm{pseudo} \parallel \cdot)\)"

        def wasserstein(samples, dist):
            sorted_data = np.sort(samples)
            theoretical_quantiles = scipy.stats.norm(
                loc=dist.μ.item(), scale=dist.Σ.item() ** 0.5
            ).ppf((np.arange(self.num_samples) + 0.5) / (self.num_samples))
            return (
                np.abs(theoretical_quantiles - sorted_data).mean()
                * samples.std().item() ** -0.5
            )

        df = pd.DataFrame(
            [
                {
                    DISTRIBUTION: r"pseudo-true (\(Y_\mathrm{pseudo}\))",
                    MEAN: format_scientific_uncertainty(
                        *bootstrap_mean_std(lambda samples: samples.mean()),
                        implicit_plus=True,
                    ),
                    VARIANCE: format_scientific_uncertainty(
                        *bootstrap_mean_std(lambda samples: samples.var()),
                        implicit_plus=False,
                    ),
                    WASSERSTEIN: format_scientific_uncertainty(
                        *bootstrap_mean_std(
                            lambda samples: wasserstein(
                                samples, normal.Normal.from_samples(samples)
                            )
                        ),
                        implicit_plus=False,
                    ),
                    KL: 0,
                },
            ]
        )

        for name, dist in [
            (
                r"\midrule analytic",
                self.approximations[Method.ANALYTIC],
            ),
            (
                r"mean-field",
                self.approximations[Method.MEAN_FIELD],
            ),
            (r"linear", self.approximations[Method.LINEAR]),
            (
                r"unscented'95",
                self.approximations[Method.UNSCENTED0],
            ),
            (
                r"unscented'02",
                self.approximations[Method.UNSCENTED1],
            ),
        ]:
            df = pd.concat(
                [
                    df,
                    pd.DataFrame(
                        [
                            {
                                DISTRIBUTION: name,
                                MEAN: format_scientific(
                                    dist.μ.item(), implicit_plus=True
                                ),
                                VARIANCE: format_scientific(
                                    dist.Σ.item(), implicit_plus=False
                                ),
                                WASSERSTEIN: format_scientific_uncertainty(
                                    *bootstrap_mean_std(
                                        lambda samples: wasserstein(samples, dist)
                                    ),
                                    implicit_plus=False,
                                ),
                                KL: format_scientific_uncertainty(
                                    *bootstrap_mean_std(
                                        lambda samples: dist.kl_divergence(
                                            normal.Normal.from_samples(samples)
                                        ).item()
                                    ),
                                    implicit_plus=False,
                                ),
                            }
                        ]
                    ),
                ],
                ignore_index=True,
            )

        moment_filename = f"tables/moments/{str(self)}.tex"
        divergence_filename = f"tables/divergences/{str(self)}.tex"

        df[df.columns[:3]].to_latex(
            base_path + moment_filename,
            index=False,
            escape=False,
            column_format="cllll",
        )
        df[[df.columns[0], *df.columns[3:]]].to_latex(
            base_path + divergence_filename,
            index=False,
            escape=False,
            column_format="cllll",
        )
        return moment_filename, divergence_filename

    def plot_distributions(self):
        samples = np.array(self.monte_carlo_outputs).flatten()
        pseudo = normal.Normal.from_samples(samples)
        y_mesh = np.linspace(
            min(
                pseudo.μ - 3 * pseudo.Σ**0.5,
                np.percentile(samples, 0.5),
            ),
            max(
                pseudo.μ + 3 * pseudo.Σ**0.5,
                np.percentile(samples, 99.5),
            ),
            3000,
        ).reshape(-1)

        densities = [
            ("pseudo", pseudo, {"ls": "-", "color": "black", "lw": 2, "alpha": 0.5}),
            (
                "analytic",
                self.approximations[Method.ANALYTIC],
                {"ls": "--", "color": "C1", "lw": 1.5},
            ),
            (
                "linear",
                self.approximations[Method.LINEAR],
                {"ls": "-.", "color": "C2", "lw": 1.5},
            ),
            (
                "mean-field",
                self.approximations[Method.MEAN_FIELD],
                {"ls": ":", "color": "C3", "lw": 2},
            ),
            (
                "unscented'95",
                self.approximations[Method.UNSCENTED0],
                {"ls": (5, (10, 3)), "color": "C4", "lw": 1.5},
            ),
            (
                "unscented'02",
                self.approximations[Method.UNSCENTED1],
                {"ls": (0, (3, 1, 1, 1, 1, 1)), "color": "C5", "lw": 1.5},
            ),
        ]

        fig = Figure(dpi=600, figsize=(5, 3), constrained_layout=1)
        ax = fig.add_subplot()
        ax.hist(
            samples,
            bins=50,
            density=True,
            alpha=0.3,
            label="true",
            color="gray",
        )
        import matplotlib.patheffects

        for name, dist, style in densities:
            X = y_mesh
            Y = jax.vmap(dist.pdf)(X)
            (line,) = ax.plot(X, Y, label=name, **style)
            line.set_path_effects(
                [
                    matplotlib.patheffects.Stroke(
                        linewidth=style["lw"] * 1.5, foreground="white"
                    ),  # fat white outline
                    matplotlib.patheffects.Normal(),  # then the actual line
                ]
            )
        ax.set_ylim(
            (
                ax.get_ylim()[0] - 0.05 * (ax.get_ylim()[1] - ax.get_ylim()[0]),
                ax.get_ylim()[1],
            )
        )
        ax.set_xlim(y_mesh.min(), y_mesh.max())
        ax.legend()
        ax.grid(True, alpha=0.3)

        ax.set_xlabel("Neural network output")
        ax.set_ylabel("Probability density")

        filename = f"distributions/{str(self)}.pdf"
        fig.savefig(base_path + filename)
        return filename

    def __str__(self) -> str:
        return f"RandomNeuralNetworkTestCase__network={self.network},variance={self.variance}"


def generate_networks():
    for architecture, activation, weights in itertools.product(
        [Architecture.WIDE, Architecture.DEEP], Activation, Weights
    ):
        logger.info(
            f"Generating network: architecture={architecture.name}, weights={weights.name}, activation={activation.name}"
        )
        if weights == Weights.TRAINED and activation in (
            Activation.HEAVISIDE,
            Activation.HEAVISIDE_RESIDUAL,
        ):
            continue

        yield RandomNeuralNetwork(architecture, weights, activation)


if __name__ == "__main__":
    contest_entries = []
    with open(base_path + "generated.tex", "w") as f:
        for random_network in generate_networks():
            logger.info(f"Network: {random_network}")
            # f.write(r"\subsection{" + random_network.pretty_name + "}\n")

            for variance in Variance:
                # with jax.debug_nans(True):
                test_case = RandomNeuralNetworkTestCase(random_network, variance)
                contest_entries.extend(test_case.contest_entries())
                # f.write(
                #     f"\\subsubsection*{{{random_network.pretty_name}, Variance: {variance.name}}}\n"
                # )
                logger.info(f"Test case: {test_case}")

                moment_filename, divergence_filename = test_case.write_table()
                logger.info(f"Generated moment table: {moment_filename}")
                distribution_name = test_case.plot_distributions()
                logger.info(f"Generated distribution plot: {distribution_name}")
                f.write(r"\begin{table}[H]\begin{center}")
                f.write(f"\\input{{generated/{moment_filename}}}\n")
                f.write(r"\end{center}" + "\n")
                f.write(
                    rf"\caption{{Comparison of moments for {test_case.pretty_name}}}"
                    + "\n"
                )
                f.write(r"\end{table}")

                f.write(r"\begin{table}[H]\begin{center}")
                f.write(f"\\input{{generated/{divergence_filename}}}\n")
                f.write(r"\end{center}" + "\n")
                f.write(
                    rf"\caption{{Comparison of statistical distances for {test_case.pretty_name}}}"
                    + "\n"
                )
                f.write(r"\end{table}")

                f.write(r"\begin{figure}[H]\begin{center}" + "\n")
                f.write(f"\\includegraphics{{generated/{distribution_name}}}\n")
                f.write(r"\end{center}" + "\n")
                f.write(
                    rf"\caption{{Probability distributions for {test_case.pretty_name}}}"
                    + "\n"
                )
                f.write(r"\end{figure}")

                f.write("\\clearpage\n")
            f.flush()

    pd.DataFrame(contest_entries, columns=["Variance", "Method", "KL"]).to_csv(
        "assets/test_case_contest_entries.csv", index=False
    )


==> anc/demo/test_case_summary.py <==
import pandas as pd
import seaborn as sns
from matplotlib.figure import Figure

from test_case import Method

# matplotlib.rcParams.update({"font.size": 7})


def analyze_results(
    variance="Variance.LARGE",
    csv_path="assets/test_case_contest_entries.csv",
    base_path="../docs/manuscript/generated/",
    output="kl_boxplot_large_variance.pdf",
):
    """
    Analyze and visualize the contest entries.

    Args:
        csv_path: Path to the CSV file containing the contest entries
        base_path: Base path for saving output files
        output: Output file name
    """
    # Convert to DataFrame
    contest_entries_df = pd.read_csv(csv_path)

    # Filter for large variance only
    large_variance_df = contest_entries_df[contest_entries_df["Variance"] == variance]

    # Create figure and axis using matplotlib's object-oriented interface
    fig = Figure(dpi=300, figsize=(5, 3), constrained_layout=True)
    sns.set_theme(
        style="whitegrid",
        rc={
            "font.size": 7,
            # "axes.titlesize": 7,
            # "axes.labelsize": 7,
            # "xtick.labelsize": 7,
            # "ytick.labelsize": 7,
            # "legend.fontsize": 7,
        },
    )
    ax = fig.add_subplot(111)

    # Define method name mapping
    method_labels = {
        Method.ANALYTIC: "analytic",
        Method.MEAN_FIELD: "mean field",
        Method.LINEAR: "linear",
        Method.UNSCENTED0: "unscented'95",
        Method.UNSCENTED1: "unscented'02",
    }

    # Create a boxplot with custom labels
    sns.boxplot(
        x="Method",
        y="KL",
        data=large_variance_df,
        order=[
            Method.ANALYTIC,
            Method.MEAN_FIELD,
            Method.LINEAR,
            Method.UNSCENTED0,
            Method.UNSCENTED1,
        ],
        ax=ax,
        fliersize=4,  # Size of the outlier markers
        # linewidth=1.5,  # Thicker box borders
        # whis=1.5,  # Whisker length in IQR
        showfliers=True,  # Show outliers
    )

    # Set tick positions and labels
    method_order = [
        Method.ANALYTIC,
        Method.MEAN_FIELD,
        Method.LINEAR,
        Method.UNSCENTED0,
        Method.UNSCENTED1,
    ]
    ax.set_xticks(range(len(method_order)))
    ax.set_xticklabels(
        [method_labels[m] for m in method_order],
        rotation=0,
        ha="center",
        fontsize=7,
    )
    ax.tick_params(axis="both", which="major", labelsize=7)
    ax.yaxis.label.set_size(7)

    # Improve plot aesthetics
    ax.set_yscale("log")  # Use log scale for better visualization of KL values
    ax.set_xlabel("")
    ax.set_ylabel("KL Divergence")

    # Save the figure
    fig.savefig(base_path + output)

    return contest_entries_df


analyze_results(
    variance="Variance.LARGE",
    csv_path="assets/test_case_contest_entries.csv",
    base_path="../docs/manuscript/generated/",
    output="kl_boxplot_large_variance.pdf",
)
analyze_results(
    variance="Variance.MEDIUM",
    csv_path="assets/test_case_contest_entries.csv",
    base_path="../docs/manuscript/generated/",
    output="kl_boxplot_medium_variance.pdf",
)
analyze_results(
    variance="Variance.SMALL",
    csv_path="assets/test_case_contest_entries.csv",
    base_path="../docs/manuscript/generated/",
    output="kl_boxplot_small_variance.pdf",
)

# import IPython

# IPython.embed(colors="neutral")


==> anc/demo/trainable_uq.py <==
# demo/trainable_uq.py
# Trainable UQ with Equinox: model maps (x+w, Σ) -> (μ_out, Λ_out)
# Loss: -log N(y; μ_out, Λ_out^{-1}) with w ~ N(0, Σ), Σ ~ Inv-Wishart(ν, Ψ)

import math
from typing import Tuple

import equinox as eqx
import jax
import jax.numpy as jnp
import optax


def true_function(x: jnp.ndarray) -> jnp.ndarray:
    """Ground-truth mapping R^d -> R^k for synthetic data."""
    # Assumes d >= 3, k == 2; adjust for other dims accordingly.
    y1 = jnp.sin(x[0]) + x[1] ** 2
    y2 = x[2] + 0.5 * x[0] * x[1]
    return jnp.array([y1, y2])


v_true_function = jax.vmap(true_function)


def sample_wishart(key: jax.Array, df: int, S: jnp.ndarray) -> jnp.ndarray:
    """Wishart(df, S) via sum-of-outer-products (requires integer df)."""
    p = S.shape[0]
    Ls = jnp.linalg.cholesky(S + 1e-8 * jnp.eye(p))
    keys = jax.random.split(key, df)
    eps = jax.vmap(lambda k: jax.random.normal(k, (p,)))(keys)  # (df, p)
    Z = eps @ Ls.T  # (df, p) with rows ~ N(0, S)
    W = Z.T @ Z  # (p, p)
    return W


def sample_inverse_wishart(key: jax.Array, df: int, Psi: jnp.ndarray) -> jnp.ndarray:
    """Inverse-Wishart(df, Psi) using W ~ Wishart(df, Psi^{-1}), Σ = W^{-1}."""
    S = jnp.linalg.inv(Psi)
    W = sample_wishart(key, df, S)
    # Stabilize inversion with a small jitter.
    Wj = W + 1e-6 * jnp.eye(W.shape[0])
    Sigma = jnp.linalg.inv(Wj)
    return Sigma


def sample_w(key: jax.Array, Sigma: jnp.ndarray) -> jnp.ndarray:
    """Sample w ~ N(0, Sigma)."""
    p = Sigma.shape[0]
    Ls = jnp.linalg.cholesky(Sigma + 1e-8 * jnp.eye(p))
    z = jax.random.normal(key, (p,))
    return Ls @ z


def _lower_cholesky_from_vector(
    diag_raw: jnp.ndarray, off_raw: jnp.ndarray, k: int, jitter: float = 1e-5
) -> jnp.ndarray:
    """Build lower-triangular Cholesky L from raw vectors. diag via softplus."""
    diag = jax.nn.softplus(diag_raw) + jitter  # ensure strictly positive
    L = jnp.zeros((k, k))
    L = L.at[jnp.diag_indices(k)].set(diag)
    if k > 1:
        rows, cols = jnp.tril_indices(k, -1)
        L = L.at[rows, cols].set(off_raw)
    return L


class UQNet(eqx.Module):
    mean_net: eqx.nn.MLP
    prec_net: eqx.nn.MLP
    in_dim: int
    out_dim: int
    chol_jitter: float

    def __init__(
        self,
        in_dim: int,
        out_dim: int,
        width: int = 64,
        depth: int = 2,
        chol_jitter: float = 1e-5,
        key: jax.Array = jax.random.PRNGKey(0),
    ):
        self.in_dim = in_dim
        self.out_dim = out_dim
        self.chol_jitter = chol_jitter

        k1, k2 = jax.random.split(key, 2)
        # Mean head
        self.mean_net = eqx.nn.MLP(
            in_size=in_dim, out_size=out_dim, width_size=width, depth=depth, key=k1
        )
        # Precision head outputs diag (k) + strictly lower-tri (k*(k-1)//2)
        p_out = out_dim + (out_dim * (out_dim - 1)) // 2
        self.prec_net = eqx.nn.MLP(
            in_size=in_dim, out_size=p_out, width_size=width, depth=depth, key=k2
        )

    def _forward_one(
        self, xw: jnp.ndarray, Sigma: jnp.ndarray
    ) -> Tuple[jnp.ndarray, jnp.ndarray]:
        """Single-sample forward: returns (mu_out, L) with Λ = L L^T."""
        features = jnp.concatenate([xw, Sigma.reshape(-1)], axis=0)
        mu = self.mean_net(features)  # (k,)
        pvec = self.prec_net(features)  # (k + k*(k-1)/2,)
        k = self.out_dim
        diag_raw = pvec[:k]
        off_raw = pvec[k:]
        L = _lower_cholesky_from_vector(diag_raw, off_raw, k, jitter=self.chol_jitter)
        return mu, L

    def __call__(
        self, xw: jnp.ndarray, Sigma: jnp.ndarray
    ) -> Tuple[jnp.ndarray, jnp.ndarray]:
        """
        Batched or single forward.
        - xw: (d,) or (B, d)
        - Sigma: (d, d) or (B, d, d)
        Returns:
          - mu: (k,) or (B, k)
          - L:  (k, k) or (B, k, k), precision Λ = L L^T
        """
        if xw.ndim == 1:
            return self._forward_one(xw, Sigma)
        else:
            return jax.vmap(self._forward_one, in_axes=(0, 0))(xw, Sigma)


def nll_gaussian_with_precision(
    y: jnp.ndarray, mu: jnp.ndarray, L: jnp.ndarray
) -> jnp.ndarray:
    """
    Negative log-likelihood for y ~ N(mu, Λ^{-1}) with Λ = L L^T.
    Supports shapes:
      - y: (k,), mu: (k,), L: (k, k)
      - y: (B, k), mu: (B, k), L: (B, k, k)
    """
    k = y.shape[-1]
    if y.ndim == 1:
        e = y - mu  # (k,)
        # logdet(Λ) = 2 * sum(log(diag(L)))
        logdet = 2.0 * jnp.sum(jnp.log(jnp.diag(L)))
        q = jnp.sum((e @ L) ** 2)  # ||e L||^2 = e^T Λ e
        return 0.5 * (k * jnp.log(2 * jnp.pi) - logdet + q)
    else:
        e = y - mu  # (B, k)
        diagL = jnp.diagonal(L, axis1=-2, axis2=-1)  # (B, k)
        logdet = 2.0 * jnp.sum(jnp.log(diagL), axis=-1)  # (B,)
        eL = jnp.einsum("bk,bkj->bj", e, L)  # (B, k)
        q = jnp.sum(eL**2, axis=-1)  # (B,)
        return 0.5 * (k * jnp.log(2 * jnp.pi) - logdet + q)


def make_loss_fn(
    model: UQNet,
    df_iw: int,
    Psi: jnp.ndarray,
    key: jax.Array,
):
    """Create a loss function closure with its own RNG splitting for reproducibility."""

    def loss_fn(
        model, x_batch: jnp.ndarray, y_batch: jnp.ndarray, key: jax.Array
    ) -> jnp.ndarray:
        B, d = x_batch.shape
        k = y_batch.shape[-1]
        # Sample Σ and w for each sample in the batch
        subkeys = jax.random.split(key, 2)
        k_sigma, k_w = subkeys

        sigma_keys = jax.random.split(k_sigma, B)
        w_keys = jax.random.split(k_w, B)

        sample_sigma = jax.vmap(lambda kk: sample_inverse_wishart(kk, df_iw, Psi))
        Sigmas = sample_sigma(sigma_keys)  # (B, d, d)

        sample_w_v = jax.vmap(sample_w, in_axes=(0, 0))
        Ws = sample_w_v(w_keys, Sigmas)  # (B, d)

        Xw = x_batch + Ws  # (B, d)

        # Forward through model
        mu_pred, L_pred = model(Xw, Sigmas)  # (B, k), (B, k, k)

        # NLL
        nll = nll_gaussian_with_precision(y_batch, mu_pred, L_pred)  # (B,)
        return jnp.mean(nll)

    return loss_fn


def main():
    # Configs
    key = jax.random.PRNGKey(0)
    d = 3  # input dimension
    k = 2  # output dimension
    n_total = 4096
    train_frac = 0.8
    n_train = int(n_total * train_frac)
    n_val = n_total - n_train

    noise_y_std = 0.1

    # Inverse-Wishart Σ ~ IW(ν, Ψ)
    df_iw = int(d + 5)  # integer df; must be > d - 1
    Psi_scale = 0.2
    Psi = (Psi_scale**2) * jnp.eye(d)

    # Model config
    width = 64
    depth = 2
    lr = 1e-3
    steps = 3000
    batch_size = 128
    chol_jitter = 1e-5

    # Generate synthetic dataset
    key, kx, ky = jax.random.split(key, 3)
    X = jax.random.normal(kx, (n_total, d))
    Y_clean = v_true_function(X)
    Y = Y_clean + noise_y_std * jax.random.normal(ky, (n_total, k))

    X_train, X_val = X[:n_train], X[n_train:]
    Y_train, Y_val = Y[:n_train], Y[n_train:]

    # Build model
    in_dim = d + d * d
    key, k_model = jax.random.split(key)
    model = UQNet(
        in_dim=in_dim,
        out_dim=k,
        width=width,
        depth=depth,
        chol_jitter=chol_jitter,
        key=k_model,
    )

    # Optimizer
    opt = optax.adam(lr)
    opt_state = opt.init(eqx.filter(model, eqx.is_inexact_array))

    # Loss function
    loss_fn = make_loss_fn(model, df_iw=df_iw, Psi=Psi, key=key)

    @eqx.filter_value_and_grad
    def training_loss(model, xb, yb, key):
        return loss_fn(model, xb, yb, key)

    @eqx.filter_jit
    def train_step(model, opt_state, xb, yb, key):
        loss, grads = training_loss(model, xb, yb, key)
        updates, opt_state = opt.update(
            grads, opt_state, eqx.filter(model, eqx.is_inexact_array)
        )
        model = eqx.apply_updates(model, updates)
        return model, opt_state, loss

    @eqx.filter_jit
    def eval_step(model, xb, yb, key):
        return loss_fn(model, xb, yb, key)

    # Training loop
    num_batches = math.ceil(n_train / batch_size)
    for step in range(1, steps + 1):
        key, kperm, kstep = jax.random.split(key, 3)
        perm = jax.random.permutation(kperm, n_train, independent=True)
        Xb = X_train[perm]
        Yb = Y_train[perm]

        # One epoch over shuffled data
        epoch_loss = 0.0
        for b in range(num_batches):
            s = b * batch_size
            e = min(n_train, (b + 1) * batch_size)
            xb = Xb[s:e]
            yb = Yb[s:e]
            key, kbatch = jax.random.split(key)
            model, opt_state, loss = train_step(model, opt_state, xb, yb, kbatch)
            epoch_loss += float(loss) * (e - s)
        epoch_loss /= n_train

        # Periodic validation
        if step % 100 == 0 or step == 1:
            key, kval = jax.random.split(key)
            val_loss = float(eval_step(model, X_val, Y_val, kval))
            print(
                f"Step {step:5d} | train NLL: {epoch_loss:.4f} | val NLL: {val_loss:.4f}"
            )

    # Final eval
    key, kfinal = jax.random.split(key)
    final_val = float(eval_step(model, X_val, Y_val, kfinal))
    print(f"Final validation NLL: {final_val:.4f}")


if __name__ == "__main__":
    main()


==> anc/neural_uncertainty_propagation/activation.py <==
import abc

import equinox
import jax
import numpy as np
from jax import numpy as jnp
from jax.scipy.stats.norm import cdf as Φ
from jax.scipy.stats.norm import pdf as ϕ


def ϕ_2(h, k, rho):
    """bivariate normal pdf"""
    return (
        1
        / (2 * np.pi)
        / jnp.sqrt((1 - rho**2))
        * jnp.exp(-0.5 / (1 - rho**2) * (h**2 + k**2 - 2 * rho * h * k))
    )


class Activation(equinox.Module):
    @abc.abstractmethod
    def __call__(self, x):
        raise NotImplementedError

    @abc.abstractmethod
    def M(self, mean, var):
        raise NotImplementedError

    @abc.abstractmethod
    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        raise NotImplementedError

    @abc.abstractmethod
    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        raise NotImplementedError


class Zero(Activation):
    def __call__(self, x):
        return 0

    def M(self, mean, var):
        return 0

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        return 0

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        return 0


class Identity(Activation):
    def __call__(self, x):
        return x

    def M(self, mean, var):
        return mean

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        return covariance

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        return covariance


def clip_correlation(ρ):
    return jnp.clip(ρ, -0.9999999999999999, 0.9999999999999999)


def clip_std(ν):
    return jnp.clip(ν, 1e-16, jnp.inf)


class ReLU(Activation):
    def __call__(self, x):
        return jnp.maximum(0, x)

    def M(self, mean, var):
        std = var**0.5
        return mean * Φ(mean / std) + std * ϕ(mean / std)

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        μ1 = mean_1
        μ2 = mean_2
        ν11 = var_1
        ν22 = var_2
        ν12 = covariance

        s1 = clip_std(jnp.sqrt(ν11))
        s2 = clip_std(jnp.sqrt(ν22))
        h1 = μ1 / s1
        h2 = μ2 / s2

        ρ = ν12 / (s1 * s2)
        ρ = clip_correlation(ρ)
        sqrt_one_minus_rho_sq = jnp.sqrt(1.0 - ρ**2)
        sqrt_one_minus_rho_sq = equinox.error_if(
            sqrt_one_minus_rho_sq, sqrt_one_minus_rho_sq == 0, "div by zero? " + repr(ρ)
        )

        Phi2_1_12 = ϕ(h1) * Φ((h2 - ρ * h1) / sqrt_one_minus_rho_sq)
        Phi2_1_21 = ϕ(h2) * Φ((h1 - ρ * h2) / sqrt_one_minus_rho_sq)

        phi2 = ϕ_2(h1, h2, ρ)

        Phi2 = Φ(h1) * Φ(h2) + NormalCDF.Φ_2_increment_quad(
            h1,
            h2,
            ρ,
            num_points=30,
        )

        term1 = μ2 * s1 * Phi2_1_12
        term2 = μ1 * s2 * Phi2_1_21
        term3 = (jnp.sqrt(ν11 * ν22) - (ν12**2) / jnp.sqrt(ν11 * ν22)) * phi2
        term4 = (μ1 * μ2 + ν12) * Phi2

        M1 = μ1 * Φ(μ1 / s1) + s1 * ϕ(μ1 / s1)
        M2 = μ2 * Φ(μ2 / s2) + s2 * ϕ(μ2 / s2)

        return term1 + term2 + term3 + term4 - M1 * M2

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        μ1 = mean_1
        ν11 = var_1
        ν12 = covariance

        s1 = clip_std(jnp.sqrt(ν11))
        z1 = μ1 / s1

        term_cdf = Φ(z1)

        return ν12 * term_cdf


class Sinusoid(Activation):
    def __call__(self, x):
        return jnp.sin(x)

    def M(self, mean, var):
        return jnp.exp(-var / 2) * jnp.sin(mean)

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        var_ = -(var_1 + var_2) / 2
        term_1 = (
            0.5
            * (jnp.exp(var_ + covariance) - jnp.exp(var_))
            * jnp.cos(mean_1 - mean_2)
        )
        term_2 = (
            0.5
            * (jnp.exp(var_ - covariance) - jnp.exp(var_))
            * jnp.cos(mean_1 + mean_2)
        )
        return term_1 - term_2

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        return covariance * jnp.exp(-var_1 / 2) * jnp.cos(mean_1)


class NormalCDF(Activation):
    offset: float = -1
    scale: float = 2

    def __call__(self, x):
        return self.offset + self.scale * Φ(x)

    def M(self, mean, var):
        return self.__call__(mean / (1 + var) ** 0.5)

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        return self.scale**2 * NormalCDF.Φ_2_increment_quad(
            mean_1 / (1 + var_1) ** 0.5,
            mean_2 / (1 + var_2) ** 0.5,
            covariance / ((1 + var_1) ** 0.5 * (1 + var_2) ** 0.5),
        )

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        return (
            self.scale
            * covariance
            * (1 + var_1) ** (-0.5)
            * ϕ(mean_1 / (1 + var_1) ** 0.5)
        )

    @staticmethod
    def gauss_legendre_on_0_x(n, x):
        """
        Generate Gauss-Legendre quadrature nodes and weights for the interval [0, x].

        Parameters:
        - n: int, number of quadrature points
        - x: float, right endpoint of the interval [0, x]

        Returns:
        - nodes: ndarray, transformed quadrature nodes in [0, x]
        - weights: ndarray, transformed quadrature weights
        """
        # Get nodes and weights for [-1, 1]
        nodes, weights = np.polynomial.legendre.leggauss(n)

        # Affine transformation from [-1, 1] to [0, x]
        nodes_transformed = 0.5 * (nodes + 1) * x
        weights_transformed = 0.5 * x * weights

        return nodes_transformed, weights_transformed

    @staticmethod
    def gauss_legendre_on_0_1(n):
        """
        Gauss-Legendre quadrature nodes and weights for the interval [0, 1].

        Parameters:
        - n: int, number of quadrature points

        Returns:
        - nodes: ndarray, quadrature nodes in [0, 1]
        - weights: ndarray, quadrature weights
        """
        nodes, weights = np.polynomial.legendre.leggauss(n)
        return 0.5 * (nodes + 1), 0.5 * weights

    @staticmethod
    def dΦ_2__dρ(ρ, h, k):
        numerator = jnp.exp(-(h**2 - 2 * ρ * h * k + k**2) / (2 * (1 - ρ**2)))
        denominator = 2 * jnp.pi * jnp.sqrt(1 - ρ**2)
        return numerator / denominator

    @staticmethod
    def dΦ_2__dz(z, h, k, θ):
        """Integrand of Plackett's formula after the substitution ρ = sin(θ z).

        The Jacobian cos(θ z) dθ cancels the 1/sqrt(1 - ρ²) factor of the
        bivariate normal density, leaving an integrand that is analytic on
        [0, 1] even as |ρ| → 1.
        """
        θ_z = θ * z
        cos_sq = jnp.cos(θ_z) ** 2
        sin = jnp.sin(θ_z)
        return θ * jnp.exp(-(h**2 + k**2 - 2 * sin * h * k) / (2 * cos_sq)) / (2 * jnp.pi)

    @staticmethod
    @equinox.filter_jit
    def Φ_2_increment_quad(h, k, ρ, num_points=10):
        """https://www.tandfonline.com/doi/epdf/10.1080/00949659008811236"""
        θ = jnp.arcsin(clip_correlation(ρ))
        nodes, weights = NormalCDF.gauss_legendre_on_0_1(num_points)
        integrand_values = jax.vmap(NormalCDF.dΦ_2__dz, in_axes=(0, None, None, None))(
            nodes, h, k, θ
        )
        return weights @ integrand_values


class Heaviside(Activation):
    def __call__(self, x):
        return jnp.where(x > 0, 1.0, 0.0)

    def M(self, mean, var):
        s = clip_std(jnp.sqrt(var))
        z = mean / s
        return Φ(z)

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        μ1 = mean_1
        μ2 = mean_2
        ν11 = var_1
        ν22 = var_2
        ν12 = covariance

        s1 = clip_std(jnp.sqrt(ν11))
        s2 = clip_std(jnp.sqrt(ν22))
        h1 = μ1 / s1
        h2 = μ2 / s2

        ρ = ν12 / (s1 * s2)
        ρ = clip_correlation(ρ)

        return NormalCDF.Φ_2_increment_quad(h1, h2, ρ, num_points=10)

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        μ1 = mean_1
        ν11 = var_1
        ν12 = covariance

        s1 = clip_std(jnp.sqrt(ν11))
        z1 = μ1 / s1

        return ν12 / s1 * ϕ(z1)


class GeLU(Activation):
    def __call__(self, x):
        return x * Φ(x)

    def M(self, mean, var):
        std = jnp.sqrt(1.0 + var)
        z = mean / std
        return (var / std) * ϕ(z) + mean * Φ(z)

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        μ1 = mean_1
        μ2 = mean_2
        ν11 = var_1
        ν22 = var_2
        ν12 = covariance

        s1 = jnp.sqrt(1.0 + ν11)
        s2 = jnp.sqrt(1.0 + ν22)
        h1 = μ1 / s1
        h2 = μ2 / s2

        ρ = ν12 / (s1 * s2)
        ρ = jnp.clip(ρ, -0.9999999999999999, 0.9999999999999999)
        sqrt_one_minus_rho_sq = jnp.sqrt(1.0 - ρ**2)

        Phi2_1_12 = ϕ(h1) * Φ((h2 - ρ * h1) / (sqrt_one_minus_rho_sq))
        Phi2_1_21 = ϕ(h2) * Φ((h1 - ρ * h2) / (sqrt_one_minus_rho_sq))

        phi2 = ϕ_2(h1, h2, ρ)

        term1_coeff = μ1 * ν12 + μ2 * ν11 - μ1 * ν12 * ν11 / (1.0 + ν11)
        term2_coeff = μ2 * ν12 + μ1 * ν22 - μ2 * ν12 * ν22 / (1.0 + ν22)

        term1 = (term1_coeff / s1) * Phi2_1_12
        term2 = (term2_coeff / s2) * Phi2_1_21

        term3_coeff = ν11 * ν22 + ν12**2 * (1.0 - ν11 / (1.0 + ν11) - ν22 / (1.0 + ν22))
        term3 = term3_coeff * phi2 / (s1 * s2)

        Phi_diff = ν12 * Φ(h1) * Φ(h2) + (μ1 * μ2 + ν12) * NormalCDF.Φ_2_increment_quad(
            h1, h2, ρ, num_points=20
        )

        M1_a = ν11 / s1 * ϕ(μ1 / s1)
        M1_b = μ1 * Φ(μ1 / s1)
        M2_a = ν22 / s2 * ϕ(μ2 / s2)
        M2_b = μ2 * Φ(μ2 / s2)

        cross = term1 + term2 + term3
        indep = M1_a * M2_a + M1_b * M2_a + M1_a * M2_b
        return cross - indep + Phi_diff

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        μ1 = mean_1
        ν11 = var_1
        ν12 = covariance

        s1 = jnp.sqrt(1.0 + ν11)
        z1 = μ1 / s1

        term_pdf = μ1 / (s1**3) * ϕ(z1)
        term_cdf = Φ(z1)

        return ν12 * (term_pdf + term_cdf)


class GeLU_Wright24(GeLU):
    num_terms: int

    def __init__(self, num_terms=5):
        super().__init__()
        self.num_terms = num_terms

    def K(self, mean_1, mean_2, var_1, var_2, covariance):
        μ = mean_1
        ν = mean_2

        σ = clip_std(jnp.sqrt(var_1))
        τ = clip_std(jnp.sqrt(var_2))

        ρ = covariance / (σ * τ)
        ρ = clip_correlation(ρ)

        def _scaled_derivatives(mu, sigma):
            den = jnp.sqrt(1.0 + sigma**2)
            z = mu / den
            alpha = sigma / den
            one_minus_alpha_sq = 1.0 - alpha**2

            phi_z = ϕ(z)
            Phi_z = Φ(z)

            # k = 1
            D1 = sigma * Phi_z + alpha * one_minus_alpha_sq * mu * phi_z

            # k = 2
            D2 = alpha * ((2.0 - alpha**2) - one_minus_alpha_sq * z**2) * sigma * phi_z

            # k = 3
            D3 = (
                alpha**2
                * sigma
                * z
                * (one_minus_alpha_sq * z**2 - (4.0 - 3.0 * alpha**2))
                * phi_z
            )

            # k = 4
            D4 = (
                sigma
                * alpha**3
                * (
                    -one_minus_alpha_sq * z**4
                    + (7.0 - 6.0 * alpha**2) * z**2
                    - (4.0 - 3.0 * alpha**2)
                )
                * phi_z
            )

            # k = 5
            D5 = (
                -sigma
                * alpha**4
                * z
                * (
                    -one_minus_alpha_sq * z**4
                    + (11.0 - 10.0 * alpha**2) * z**2
                    - 3.0 * (6.0 - 5.0 * alpha**2)
                )
                * phi_z
            )

            return jnp.stack([D1, D2, D3, D4, D5])

        D1 = _scaled_derivatives(μ, σ)
        D2 = _scaled_derivatives(ν, τ)

        cov_terms = jnp.array(
            (
                ρ * D1[0] * D2[0],
                (ρ**2) / 2.0 * D1[1] * D2[1],
                (ρ**3) / 6.0 * D1[2] * D2[2],
                (ρ**4) / 24.0 * D1[3] * D2[3],
                (ρ**5) / 120.0 * D1[4] * D2[4],
            )
        )

        return jnp.sum(cov_terms[: self.num_terms])

    def L(self, mean_1, mean_2, var_1, var_2, covariance):
        return 0


==> anc/neural_uncertainty_propagation/kalman_diagnostics.py <==
import typing

import equinox
import jax
import jax.numpy as jnp
import numpy as np
import scipy.stats

from . import neural_kalman
from . import normal


class KalmanDiagnostics(equinox.Module):
    kalman_filter: neural_kalman.NeuralKalmanFilter
    x: jnp.ndarray = None
    diagnostic_times: slice = slice(1, None)

    def point_rmse(self, state_trajectory: typing.List[normal.Normal]):
        residuals = self._residuals(state_trajectory)
        return np.mean([(residual**2).sum() for residual in residuals]) ** 0.5

    def _residuals(self, state_trajectory):
        for z, x in zip(
            state_trajectory[self.diagnostic_times], self.x[self.diagnostic_times]
        ):
            yield z.μ[self.kalman_filter.STATES] - x

    def point_geometric_error(self, state_trajectory):
        residuals = self._residuals(state_trajectory)
        outer_product_mean = np.mean(
            [np.outer(residual, residual) for residual in residuals], axis=0
        )
        return np.linalg.det(outer_product_mean) ** (1 / self.kalman_filter.n_x)

    def lpdf(self, state_trajectory):
        return np.mean(
            [
                z.lpdf(x)
                for z, x in zip(
                    state_trajectory[self.diagnostic_times],
                    self.x[self.diagnostic_times],
                )
            ]
        )

    def calculate_coverage(self, predictions: typing.List[normal.Normal]):
        x_pred_χ2 = [
            z.χ2(x)
            for z, x in zip(
                predictions[self.diagnostic_times], self.x[self.diagnostic_times]
            )
        ]
        x_pred_χ2_sorted = sorted(x_pred_χ2)
        x_pred_χ2_theoretical_percentage_points = scipy.stats.chi2(
            self.kalman_filter.n_x
        ).cdf(x_pred_χ2_sorted)
        x_pred_χ2_empirical_percentage_points = scipy.stats.mstats.meppf(
            x_pred_χ2_sorted
        )
        return (
            x_pred_χ2_theoretical_percentage_points,
            x_pred_χ2_empirical_percentage_points,
        )

    def single_coverage(
        self, percentage_point: float, predictions: typing.List[normal.Normal]
    ):
        threshold = scipy.stats.chi2(self.kalman_filter.n_x).ppf(percentage_point)
        covered = [
            z.χ2(x) < threshold
            for z, x in zip(
                predictions[self.diagnostic_times], self.x[self.diagnostic_times]
            )
        ]
        return np.mean(covered)

    def coverage_volume(
        self, percentage_point: float, predictions: typing.List[normal.Normal]
    ):
        n = self.kalman_filter.n_x
        χ2 = scipy.stats.chi2(n).ppf(percentage_point)
        # Volume of unit n-ball
        Vn = (np.pi ** (n / 2)) / scipy.special.gamma(n / 2 + 1)

        volumes = [
            Vn
            * (χ2 ** (n / 2))
            * np.sqrt(
                np.linalg.det(z.Σ[self.kalman_filter.STATES, self.kalman_filter.STATES])
            )
            for z in predictions[self.diagnostic_times]
        ]
        return np.mean(volumes)

    def plot_state_trajectories(
        self,
        state_trajectory: typing.List[normal.Normal],
        state_index,
        times=None,
        coverage=0.9,
    ):
        if times is None:
            times = self.diagnostic_times
        plot_times = np.arange(self.x.shape[0])[times]
        plot_state = self.x[times, state_index]
        plot_marginals = [z[state_index] for z in state_trajectory[times]]
        plot_mean = np.array([z.μ for z in plot_marginals]).reshape(-1)

        std = np.array([z.Σ**0.5 for z in plot_marginals]).reshape(-1)
        std_multiplier = scipy.stats.norm.ppf(1 - (1 - coverage) / 2)
        plot_lower = plot_mean - std_multiplier * std
        plot_upper = plot_mean + std_multiplier * std

        covered = np.logical_and(plot_lower <= plot_state, plot_state <= plot_upper)
        missed = np.logical_not(covered)

        return (
            plot_times,
            plot_state,
            plot_mean,
            plot_lower,
            plot_upper,
            covered,
            missed,
        )


==> anc/neural_uncertainty_propagation/network.py <==
import abc
import typing

import equinox
import jax
import numpy as np
from jax import numpy as jnp

from . import normal
from .activation import Activation, Zero
from .random_matrix import RandomMatrixFactory, ZeroMatrix
from .unscented import UnscentedTransformMethod, unscented_transform


class AbstractLayer(equinox.Module):
    def __call__(
        self,
        x: typing.Union[np.typing.ArrayLike, jax.Array, normal.Normal],
        method=None,
    ) -> typing.Union[jax.Array, normal.Normal]:
        """
        Call the layer with either certain or uncertain inputs.

        Args:
            x: Either a certain input (jax.Array) or uncertain input (normal.Normal).
            method: The propagation method to use for the uncertain inputs.

        Returns:
            Either a certain output (jax.Array) or uncertain output (normal.Normal).
        """
        if isinstance(x, jax.Array):
            return self.call_certain(x)
        elif isinstance(x, normal.Normal):
            return self.call_Normal(x, method=method)
        else:
            return self.__call__(np.asarray(x), method=method)

    @abc.abstractmethod
    def call_certain(self, x: typing.Union[np.typing.ArrayLike, jax.Array]): ...

    @abc.abstractmethod
    def call_Normal(self, x: normal.Normal, method=None): ...


class BayesLayer(AbstractLayer):
    """
    TODO: unify BayesLayer and BayesNetwork with Layer and Network.
    Implement C and d.
    """

    A: normal.NormalMatrix
    b: normal.NormalMatrix
    in_size: int
    out_size: int

    activation: Activation

    def __init__(
        self,
        in_size,
        out_size,
        activation,
        key=jax.random.PRNGKey(0),
        A=ZeroMatrix(),
        b=ZeroMatrix(),
    ):
        self.activation = activation
        self.in_size = in_size
        self.out_size = out_size

        keys = jax.random.split(key, 4)
        self.A = (
            A.build(keys[0], (out_size, in_size))
            if isinstance(A, RandomMatrixFactory)
            else A
        )
        self.b = b.build(keys[2], out_size) if isinstance(b, RandomMatrixFactory) else b

    def call_certain(self, x: typing.Union[np.typing.ArrayLike, jnp.array]):
        return self.call_Normal(normal.Normal.certain(x))

    def call_Normal(self, x: normal.Normal, method="analytic"):
        if method and method != "analytic":
            raise ValueError(f"propagate_mean_cov: {method} is not a valid method")
        preactivation = self.A @ x + self.b

        return normal.Normal(
            self._propagate_mean(preactivation), self._propagate_cov(preactivation)
        )

    def _propagate_mean(self, activation_input: normal.Normal):
        return jax.vmap(self.activation.M)(
            activation_input.μ, jnp.diag(activation_input.Σ)
        )

    def _propagate_cov(self, activation_input: normal.Normal):
        # \mu_i and \sigma_i in the notes
        activation_mean = activation_input.μ
        activation_cov = activation_input.Σ

        # repeat into matrices
        activation_mean_grid = jnp.tile(activation_mean, (self.out_size, 1))
        activation_var_grid = jnp.tile(jnp.diag(activation_cov), (self.out_size, 1))

        # compute the K term
        K_term = jax.vmap(jax.vmap(self.activation.K))(
            activation_mean_grid,
            activation_mean_grid.T,
            activation_var_grid,
            activation_var_grid.T,
            activation_cov,
        )

        return K_term

    def sample(self, x, key):
        key_A, key_b = jax.random.split(key, 2)
        A = self.A.samples(1, key_A)[0]
        b = self.b.samples(1, key_b)[0].reshape(-1)

        return self.activation(A @ x + b)


class SemiBayesLayer(AbstractLayer):
    """Layer with deterministic weight matrix A and random bias b."""

    A: jax.Array
    b: normal.NormalMatrix
    in_size: int
    out_size: int

    activation: Activation

    def __init__(
        self,
        in_size,
        out_size,
        activation,
        key=jax.random.PRNGKey(0),
        A=ZeroMatrix(),
        b=ZeroMatrix(),
    ):
        self.activation = activation
        self.in_size = in_size
        self.out_size = out_size

        keys = jax.random.split(key, 4)
        self.A = (
            A.build(keys[0], (out_size, in_size))
            if isinstance(A, RandomMatrixFactory)
            else A
        )
        self.b = b.build(keys[2], out_size) if isinstance(b, RandomMatrixFactory) else b

    def call_certain(self, x: typing.Union[np.typing.ArrayLike, jnp.array]):
        return self.call_Normal(normal.Normal.certain(x))

    def call_Normal(self, x: normal.Normal, method="analytic"):
        if method and method != "analytic":
            raise ValueError(f"propagate_mean_cov: {method} is not a valid method")
        preactivation = x.__rmatmul__(self.A) + self.b

        return normal.Normal(
            self._propagate_mean(preactivation), self._propagate_cov(preactivation)
        )

    def _propagate_mean(self, activation_input: normal.Normal):
        return jax.vmap(self.activation.M)(
            activation_input.μ, jnp.diag(activation_input.Σ)
        )

    def _propagate_cov(self, activation_input: normal.Normal):
        activation_mean = activation_input.μ
        activation_cov = activation_input.Σ

        activation_mean_grid = jnp.tile(activation_mean, (self.out_size, 1))
        activation_var_grid = jnp.tile(jnp.diag(activation_cov), (self.out_size, 1))

        K_term = jax.vmap(jax.vmap(self.activation.K))(
            activation_mean_grid,
            activation_mean_grid.T,
            activation_var_grid,
            activation_var_grid.T,
            activation_cov,
        )

        return K_term

    def sample(self, x, key):
        key_b = key
        b = self.b.samples(1, key_b)[0].reshape(-1)

        return self.activation(self.A @ x + b)


class BayesNetwork(equinox.Module):
    layers: typing.List[BayesLayer]
    in_size: int
    out_size: int

    def __init__(self, *layers):
        self.layers = layers
        self.in_size = layers[0].in_size
        self.out_size = layers[-1].out_size

    def __call__(self, x):
        if isinstance(x, jax.Array):
            return self.call_certain(x)
        elif isinstance(x, normal.Normal):
            return self.call_Normal(x)
        else:
            return self.__call__(np.asarray(x))

    def call_certain(self, x):
        return self(normal.Normal.certain(x))

    def call_Normal(self, x: normal.Normal):
        for layer in self.layers:
            x = layer.call_Normal(x)
        return x

    def sample(self, x, key):
        keys = jax.random.split(key, len(self.layers))
        for layer, key in zip(self.layers, keys):
            x = layer.sample(x, key)
        return x


class TrigonometricLayer(AbstractLayer):
    """Layer computing F(x) = A cos(x) + B sin(x) + C x.

    A, B, C are plain jax arrays (not Bayesian).
    cos and sin are applied elementwise.

    call_Normal uses closed-form Gaussian moment propagation through
    the polyactivation x -> (cos x, sin x, x).
    """

    A: jax.Array
    B: jax.Array
    C: jax.Array
    in_size: int
    out_size: int

    def __init__(
        self,
        in_size,
        out_size,
        key=jax.random.PRNGKey(0),
        A=ZeroMatrix(),
        B=ZeroMatrix(),
        C=ZeroMatrix(),
    ):
        self.in_size = in_size
        self.out_size = out_size

        keys = jax.random.split(key, 3)
        self.A = (
            A.build(keys[0], (out_size, in_size))
            if isinstance(A, RandomMatrixFactory)
            else A
        )
        self.B = (
            B.build(keys[1], (out_size, in_size))
            if isinstance(B, RandomMatrixFactory)
            else B
        )
        self.C = (
            C.build(keys[2], (out_size, in_size))
            if isinstance(C, RandomMatrixFactory)
            else C
        )

    @equinox.filter_jit
    def call_certain(self, x: typing.Union[np.typing.ArrayLike, jax.Array]):
        return self.A @ jnp.cos(x) + self.B @ jnp.sin(x) + self.C @ x

    @equinox.filter_jit
    def call_Normal(self, x: normal.Normal, method="analytic"):
        if method == "linear":
            J = jax.jacobian(self.call_certain)(x.μ)
            return normal.Normal(self.call_certain(x.μ), J @ x.Σ @ J.T)
        elif method == "unscented":
            μ, Σ = unscented_transform(self.call_certain, x.μ, x.Σ)
            return normal.Normal(μ, Σ)
        elif method and method != "analytic":
            raise ValueError(
                f"TrigonometricLayer.call_Normal: {method} is not a valid method"
            )

        n = self.in_size
        μ = x.μ
        Σ = x.Σ

        # --- Means of (cos x, sin x, x) ---
        # E[cos(x_i)] = exp(-ν_ii/2) cos(μ_i)
        # E[sin(x_i)] = exp(-ν_ii/2) sin(μ_i)
        ν_diag = jnp.diag(Σ)
        decay = jnp.exp(-ν_diag / 2)
        mean_cos = decay * jnp.cos(μ)
        mean_sin = decay * jnp.sin(μ)
        mean_x = μ

        # --- Second moments of (cos x, sin x, x) ---
        # We need the 3n x 3n covariance matrix of the vector (cos x, sin x, x).
        # Block structure:
        #   [Cov(cos,cos)  Cov(cos,sin)  Cov(cos,x) ]
        #   [Cov(sin,cos)  Cov(sin,sin)  Cov(sin,x) ]
        #   [Cov(x,cos)    Cov(x,sin)    Cov(x,x)   ]

        # Precompute grids
        μ_i = μ[:, None]  # (n, 1)
        μ_j = μ[None, :]  # (1, n)
        ν_ii = ν_diag[:, None]  # (n, 1)
        ν_jj = ν_diag[None, :]  # (1, n)
        ν_ij = Σ  # (n, n)

        # exp factors
        exp_minus = jnp.exp(-(ν_ii + ν_jj - 2 * ν_ij) / 2)
        exp_plus = jnp.exp(-(ν_ii + ν_jj + 2 * ν_ij) / 2)

        cos_diff = jnp.cos(μ_i - μ_j)
        cos_sum = jnp.cos(μ_i + μ_j)
        sin_diff = jnp.sin(μ_i - μ_j)
        sin_sum = jnp.sin(μ_i + μ_j)

        # E[sin(x_i) sin(x_j)] (eq from poly.tex)
        E_sin_sin = 0.5 * (exp_minus * cos_diff - exp_plus * cos_sum)
        # E[cos(x_i) cos(x_j)]
        E_cos_cos = 0.5 * (exp_minus * cos_diff + exp_plus * cos_sum)
        # E[sin(x_i) cos(x_j)]
        E_sin_cos = 0.5 * (exp_plus * sin_sum + exp_minus * sin_diff)

        # Covariances = E[fg] - E[f]E[g]
        Cov_cos_cos = E_cos_cos - mean_cos[:, None] * mean_cos[None, :]
        Cov_sin_sin = E_sin_sin - mean_sin[:, None] * mean_sin[None, :]
        Cov_sin_cos = E_sin_cos - mean_sin[:, None] * mean_cos[None, :]
        Cov_cos_sin = Cov_sin_cos.T

        # Cross-covariances with x (Stein's lemma, eq from poly.tex)
        # Cov(x_i, sin(x_j)) = ν_ij exp(-ν_jj/2) cos(μ_j)
        # Cov(x_i, cos(x_j)) = -ν_ij exp(-ν_jj/2) sin(μ_j)
        decay_j = jnp.exp(-ν_diag / 2)  # (n,)
        Cov_x_sin = Σ * (decay_j * jnp.cos(μ))[None, :]
        Cov_x_cos = -Σ * (decay_j * jnp.sin(μ))[None, :]

        Cov_x_x = Σ

        # Assemble the 3n x 3n covariance of (cos x, sin x, x)
        Cov_poly = jnp.block(
            [
                [Cov_cos_cos, Cov_cos_sin, Cov_x_cos.T],
                [Cov_sin_cos, Cov_sin_sin, Cov_x_sin.T],
                [Cov_x_cos, Cov_x_sin, Cov_x_x],
            ]
        )

        # Mean of (cos x, sin x, x)
        mean_poly = jnp.concatenate([mean_cos, mean_sin, mean_x])

        # F(x) = [A, B, C] @ (cos x, sin x, x)
        ABC = jnp.concatenate([self.A, self.B, self.C], axis=1)
        poly_dist = normal.Normal(mean_poly, Cov_poly)
        return poly_dist.__rmatmul__(ABC)

    def sample(self, x, key):
        return self.A @ jnp.cos(x) + self.B @ jnp.sin(x) + self.C @ x

    def _augment_with_identity(self):
        """Returns the layer that computes x -> (x, f(x)) where f is this layer"""
        n = self.in_size
        A_new = jnp.vstack([jnp.zeros((n, n), dtype=int), self.A])
        B_new = jnp.vstack([jnp.zeros((n, n), dtype=int), self.B])
        C_new = jnp.vstack([jnp.eye(n, dtype=int), self.C])
        return TrigonometricLayer(
            in_size=self.in_size,
            out_size=self.in_size + self.out_size,
            A=A_new,
            B=B_new,
            C=C_new,
        )

    def _direct_sum_with_identity(self, x_size, dtype=int):
        """Returns the layer that computes (x, y) -> (x, f(y)) where f is this layer"""
        A_new = jax.scipy.linalg.block_diag(
            jnp.zeros((x_size, x_size), dtype=dtype), self.A
        )
        B_new = jax.scipy.linalg.block_diag(
            jnp.zeros((x_size, x_size), dtype=dtype), self.B
        )
        C_new = jax.scipy.linalg.block_diag(jnp.eye(x_size, dtype=dtype), self.C)
        return TrigonometricLayer(
            in_size=x_size + self.in_size,
            out_size=x_size + self.out_size,
            A=A_new,
            B=B_new,
            C=C_new,
        )

    def _direct_sum_coupling(self, dtype=int):
        """Returns the layer that computes (x_1, x_2) -> (f(x_1), f(x_2)) where f is this layer"""
        A_new = jax.scipy.linalg.block_diag(self.A, self.A)
        B_new = jax.scipy.linalg.block_diag(self.B, self.B)
        C_new = jax.scipy.linalg.block_diag(self.C, self.C)
        return TrigonometricLayer(
            in_size=2 * self.in_size,
            out_size=2 * self.out_size,
            A=A_new,
            B=B_new,
            C=C_new,
        )

    def _jitter(self, key, scale):
        keys = jax.random.split(key, 3)
        A_new = (
            self.A + scale * jax.random.normal(keys[0], self.A.shape)
            if equinox.is_inexact_array(self.A)
            else self.A
        )
        B_new = (
            self.B + scale * jax.random.normal(keys[1], self.B.shape)
            if equinox.is_inexact_array(self.B)
            else self.B
        )
        C_new = (
            self.C + scale * jax.random.normal(keys[2], self.C.shape)
            if equinox.is_inexact_array(self.C)
            else self.C
        )
        return TrigonometricLayer(
            in_size=self.in_size,
            out_size=self.out_size,
            A=A_new,
            B=B_new,
            C=C_new,
        )

    def num_parameters(self):
        num = 0
        if equinox.is_inexact_array(self.A):
            num += self.A.size
        if equinox.is_inexact_array(self.B):
            num += self.B.size
        if equinox.is_inexact_array(self.C):
            num += self.C.size
        return num


class Layer(AbstractLayer):
    A: jax.Array
    b: jax.Array
    C: jax.Array
    d: jax.Array
    in_size: int
    out_size: int

    activation: Activation

    def __init__(
        self,
        in_size,
        out_size,
        activation,
        key=jax.random.PRNGKey(0),
        A=ZeroMatrix(),
        b=ZeroMatrix(),
        C=ZeroMatrix(),
        d=ZeroMatrix(),
    ):
        self.activation = activation
        self.in_size = in_size
        self.out_size = out_size

        keys = jax.random.split(key, 4)
        self.A = (
            A.build(keys[0], (out_size, in_size))
            if isinstance(A, RandomMatrixFactory)
            else A
        )
        self.C = (
            C.build(keys[1], (out_size, in_size))
            if isinstance(C, RandomMatrixFactory)
            else C
        )
        self.b = b.build(keys[2], out_size) if isinstance(b, RandomMatrixFactory) else b
        self.d = d.build(keys[3], out_size) if isinstance(d, RandomMatrixFactory) else d

    @classmethod
    def create_nonlinear(self, in_size, out_size, activation, key=None, A=None, b=None):
        if key is not None:
            keys = jax.random.split(key, 2)
            A = A.build(keys[0], (out_size, in_size))
            b = b.build(keys[1], out_size)
        # int type stops gradient
        C = jnp.zeros((out_size, in_size), dtype=int)
        d = jnp.zeros(out_size, dtype=int)
        return Layer(in_size, out_size, activation, A=A, b=b, C=C, d=d)

    @classmethod
    def create_residual(self, in_size, out_size, activation, key=None, A=None, b=None):
        if key is not None:
            keys = jax.random.split(key, 2)
            A = A.build(keys[0], (out_size, in_size))
            b = b.build(keys[1], out_size)
        # int type stops gradient
        C = jnp.eye(out_size, dtype=int)
        d = jnp.zeros(out_size, dtype=int)
        return Layer(in_size, out_size, activation, A=A, b=b, C=C, d=d)

    @classmethod
    def create_linear(self, in_size, out_size, key=None, C=None, d=None, use_bias=True):
        if key is not None:
            keys = jax.random.split(key, 2)
            C = C.build(keys[0], (out_size, in_size))
            if use_bias:
                d = d.build(keys[1], out_size)
        if not use_bias:
            d = jnp.zeros(out_size, dtype=int)
        A = jnp.zeros((out_size, in_size), dtype=int)
        b = jnp.zeros(out_size, dtype=int)
        return Layer(in_size, out_size, Zero(), A=A, b=b, C=C, d=d)

    @equinox.filter_jit
    def call_certain(self, x: typing.Union[np.typing.ArrayLike, jnp.array]):
        return jax.vmap(self.activation)(self.A @ x + self.b) + self.C @ x + self.d

    @equinox.filter_jit
    def call_Normal(self, x: normal.Normal, method=None):
        if method == "analytic":
            μ, Σ = self._propagate_mean(x), self._propagate_cov(x)
        elif method == "linear":
            μ, Σ = self._propagate_mean_lin(x.μ, x.Σ), self._propagate_cov_lin(x.μ, x.Σ)
        elif method == "unscented":
            μ, Σ = unscented_transform(self.__call__, x.μ, x.Σ)
        else:
            raise ValueError(f"propagate_mean_cov: {method} is not a valid method")
        return normal.Normal(μ, Σ)

    def _propagate_mean(self, x: normal.Normal):
        activation_input = x.__rmatmul__(self.A) + self.b
        linear_output = x.__rmatmul__(self.C) + self.d
        return (
            jax.vmap(self.activation.M)(
                activation_input.μ, jnp.diag(activation_input.Σ)
            )
            + linear_output.μ
        )

    def _propagate_cov(self, x: normal.Normal):
        # \mu_i and \sigma_i in the notes
        activation = x.__rmatmul__(self.A) + self.b
        activation_mean = activation.μ
        activation_cov = activation.Σ
        # \bar \mu_i and \bar \sigma_i in the notes
        linear = x.__rmatmul__(self.C) + self.d
        linear_mean = linear.μ
        linear_cov = linear.Σ

        # repeat into matrices
        activation_mean_grid = jnp.tile(activation_mean, (self.out_size, 1))
        activation_var_grid = jnp.tile(jnp.diag(activation_cov), (self.out_size, 1))
        # activation_corr = activation_cov * (
        #     activation_var_grid * activation_var_grid.T
        # ) ** (-0.5)

        linear_mean_grid = jnp.tile(linear_mean, (self.out_size, 1))
        linear_var_grid = jnp.tile(jnp.diag(linear_cov), (self.out_size, 1))
        # linear_corr = linear_cov * (linear_var_grid * linear_var_grid.T) ** (-0.5)

        cross_cov = self.A @ x.Σ @ self.C.T

        # compute the K term
        K_term = jax.vmap(jax.vmap(self.activation.K))(
            activation_mean_grid,
            activation_mean_grid.T,
            activation_var_grid,
            activation_var_grid.T,
            activation_cov,
        )

        # compute the L term
        L_term_1 = jax.vmap(jax.vmap(self.activation.L))(
            activation_mean_grid,
            linear_mean_grid.T,
            activation_var_grid,
            linear_var_grid.T,
            cross_cov.T,
        )
        L_term_2 = jax.vmap(jax.vmap(self.activation.L))(
            activation_mean_grid.T,
            linear_mean_grid,
            activation_var_grid.T,
            linear_var_grid,
            cross_cov,
        )

        return K_term + L_term_1 + L_term_2 + linear.Σ

    def _propagate_mean_lin(self, μ, Σ):
        return self(μ)

    def _propagate_cov_lin(self, μ, Σ):
        J = jax.jacobian(self.__call__)(μ)
        return J @ Σ @ J.T

    def _mc_mean_cov(self, dist: normal.Normal, key, rep):
        input_samples = dist.samples(rep, key)
        output_samples = jax.vmap(self.__call__)(input_samples)
        return normal.Normal(
            jnp.mean(output_samples, axis=0),
            jnp.cov(output_samples, rowvar=False).reshape(self.out_size, self.out_size),
        )

    def _augment_with_identity(self):
        """Returns the network that computes x -> (x, f(x)) where f is this network"""
        A_new = jnp.vstack([jnp.zeros((self.in_size, self.in_size), dtype=int), self.A])
        b_new = jnp.hstack([jnp.zeros(self.in_size, dtype=int), self.b])
        C_new = jnp.vstack([jnp.eye(self.in_size, dtype=int), self.C])
        d_new = jnp.hstack([jnp.zeros(self.in_size, dtype=int), self.d])
        return Layer(
            in_size=self.in_size,
            out_size=self.in_size + self.out_size,
            activation=self.activation,
            A=A_new,
            b=b_new,
            C=C_new,
            d=d_new,
        )

    def _augment_with_sum(self, w_size, dtype=int):
        """Returns the network that computes (w, x) -> (w + f(x)) where f is this network"""
        A_new = jnp.hstack([jnp.zeros((w_size, w_size), dtype=dtype), self.A])
        b_new = self.b
        C_new = jnp.hstack([jnp.eye(w_size, dtype=dtype), self.C])
        d_new = self.d
        return Layer(
            in_size=self.in_size + w_size,
            out_size=self.out_size,
            activation=self.activation,
            A=A_new,
            b=b_new,
            C=C_new,
            d=d_new,
        )

    def _direct_sum_with_identity(self, x_size, dtype=int):
        """Returns the network that computes (x, y) -> (x, f(y)) where f is this network"""
        A_new = jax.scipy.linalg.block_diag(
            jnp.zeros((x_size, x_size), dtype=dtype), self.A
        )
        b_new = jnp.hstack([jnp.zeros(x_size, dtype=dtype), self.b])
        C_new = jax.scipy.linalg.block_diag(jnp.eye(x_size, dtype=dtype), self.C)
        d_new = jnp.hstack([jnp.zeros(x_size, dtype=dtype), self.d])
        return Layer(
            in_size=x_size + self.in_size,
            out_size=x_size + self.out_size,
            activation=self.activation,
            A=A_new,
            b=b_new,
            C=C_new,
            d=d_new,
        )

    def _direct_sum_coupling(self, dtype=int):
        """Returns the layer that computes (x_1, x_2) -> (f(x_1), f(x_2)) where f is this layer"""
        A_new = jax.scipy.linalg.block_diag(self.A, self.A)
        b_new = jnp.hstack([self.b, self.b])
        C_new = jax.scipy.linalg.block_diag(self.C, self.C)
        d_new = jnp.hstack([self.d, self.d])
        return Layer(
            in_size=2 * self.in_size,
            out_size=2 * self.out_size,
            activation=self.activation,
            A=A_new,
            b=b_new,
            C=C_new,
            d=d_new,
        )

    def _jitter(self, key, scale):
        keys = jax.random.split(key, 4)
        A_new = (
            self.A + scale * jax.random.normal(keys[0], self.A.shape)
            if equinox.is_inexact_array(self.A)
            else self.A
        )
        b_new = (
            self.b + scale * jax.random.normal(keys[1], self.b.shape)
            if equinox.is_inexact_array(self.b)
            else self.b
        )
        C_new = (
            self.C + scale * jax.random.normal(keys[2], self.C.shape)
            if equinox.is_inexact_array(self.C)
            else self.C
        )
        d_new = (
            self.d + scale * jax.random.normal(keys[3], self.d.shape)
            if equinox.is_inexact_array(self.d)
            else self.d
        )
        return Layer(
            in_size=self.in_size,
            out_size=self.out_size,
            activation=self.activation,
            A=A_new,
            b=b_new,
            C=C_new,
            d=d_new,
        )

    def num_parameters(self):
        num = 0
        if equinox.is_inexact_array(self.A):
            num += self.A.size
        if equinox.is_inexact_array(self.b):
            num += self.b.size
        if equinox.is_inexact_array(self.C):
            num += self.C.size
        if equinox.is_inexact_array(self.d):
            num += self.d.size
        return num


class Network(equinox.Module):
    layers: typing.List[Layer]
    in_size: int
    out_size: int

    def __init__(self, *layers):
        self.layers = layers
        self.in_size = layers[0].in_size
        self.out_size = layers[-1].out_size

    def __getitem__(self, key):
        assert type(key) is int
        return self.layers[key]

    @equinox.filter_jit
    def __call__(
        self,
        x: typing.Union[np.array, jnp.array, normal.Normal],
        method="analytic",
        rectify=False,
        mean_field=False,
        unscented_method: UnscentedTransformMethod = UnscentedTransformMethod.UT0_SCALAR,
    ):
        if method == "unscented":
            μ, Σ = unscented_transform(self, x.μ, x.Σ, hyperparameters=unscented_method)
            x = normal.Normal(μ, Σ)
        elif method == "linear":
            μ = x.μ
            for layer in self.layers:
                μ = layer(μ, method=method)
            jac = jax.jacobian(self.__call__)(x.μ)
            Σ = jac @ x.Σ @ jac.T
            x = normal.Normal(μ, Σ)
        # case that method==analytic or x is an array (no uncertainty)
        else:
            for layer in self.layers:
                x = layer(x, method=method)
                if mean_field:
                    x = x.mean_field()
        if rectify:
            x = x.rectify()
        return x

    def augment_with_identity(self):
        """Returns the network that computes x -> (x, f(x)) where f(x) is this network"""
        new_layers = [self.layers[0]._augment_with_identity()]
        for layer in self.layers[1:]:
            new_layers.append(layer._direct_sum_with_identity(self.in_size))
        return Network(*new_layers)

    def augment_with_zero(self, w_size, dtype=int):
        """Returns the network that computes (w, x) -> (0, F(x)).

        Constructed by:
          1. Precomposing F with a linear layer (w, x) -> x  (discards w).
          2. Postcomposing with a linear layer F(x) -> (0, F(x))  (prepends zeros).
        """
        n = self.in_size
        m = self.out_size
        pre = Layer.create_linear(
            w_size + n,
            n,
            C=jnp.hstack(
                [jnp.zeros((n, w_size), dtype=dtype), jnp.eye(n, dtype=dtype)]
            ),
            d=jnp.zeros(n, dtype=dtype),
        )
        post = Layer.create_linear(
            m,
            w_size + m,
            C=jnp.vstack(
                [jnp.zeros((w_size, m), dtype=dtype), jnp.eye(m, dtype=dtype)]
            ),
            d=jnp.zeros(w_size + m, dtype=dtype),
        )
        return Network(pre, *self.layers, post)

    def augment_with_sum(self, w_size, dtype=int):
        """Returns the network that computes (w, x) -> (w + f(x)) where f is this network"""
        new_layers = []
        for layer in self.layers[:-1]:
            new_layers.append(layer._direct_sum_with_identity(w_size, dtype=dtype))
        new_layers.append(self.layers[-1]._augment_with_sum(w_size, dtype=dtype))
        return Network(*new_layers)

    def direct_sum_coupling(self):
        """Returns the network that computes (x_1, x_2) -> (f(x_1), f(x_2)) where f is this network"""
        new_layers = [layer._direct_sum_coupling() for layer in self.layers]
        return Network(*new_layers)

    def num_parameters(self):
        return sum(layer.num_parameters() for layer in self.layers)


==> anc/neural_uncertainty_propagation/neural_kalman.py <==
import equinox
from jax import numpy as jnp

from .network import Network
from .normal import Normal


class NeuralKalmanFilter(equinox.Module):
    n_x: int
    n_u: int
    n_y: int
    F: Network
    F_aug: Network
    H_aug: Network
    Q: jnp.ndarray
    R: jnp.ndarray
    STATES: slice
    NEXT_STATES: slice
    INPUTS: slice
    OUTPUTS: slice
    JOINT: slice
    uq_params: dict

    def __init__(self, n_x, n_u, n_y, F, H, Q, R, uq_params):
        assert F.out_size == n_x, "F.out_size != n_x"
        assert F.in_size == n_x + n_u, "F.in_size != n_x + n_u"
        assert H.out_size == n_y, "H.out_size != n_y"
        assert H.in_size == n_x + n_u, "H.in_size != n_x + n_u"

        self.n_x = n_x
        self.n_u = n_u
        self.n_y = n_y
        self.F = F
        self.H_aug = H.augment_with_identity()
        self.Q = Q
        self.R = R
        self.uq_params = uq_params

        self.STATES = slice(None, n_x)
        self.INPUTS = slice(n_x, n_x + n_u)
        self.OUTPUTS = slice(-n_y, None)
        self.JOINT = slice(None, n_x + n_u + n_y)

        # Used for smoothing
        self.F_aug = F.augment_with_identity()
        self.NEXT_STATES = slice(n_x, None)

    @equinox.filter_jit
    def predict(
        self,
        x: Normal,
    ):
        """Predicts the next state and output given the current state."""
        # predict state
        x_pred = self.F(x, **self.uq_params).add_covariance(self.Q)
        # predict joint distribution of state and output
        x_and_y_pred = self.H_aug(x_pred, **self.uq_params).add_covariance(
            self.R, at=self.OUTPUTS
        )
        return x_and_y_pred

    @equinox.filter_jit
    def predict_with_input(
        self,
        x,
        u,
    ):
        """Predicts the next state and output distribution given the current state and exogenous input."""
        # predict state
        x_and_u = Normal.independent(x, u)
        x_pred = self.F(x_and_u, **self.uq_params).add_covariance(self.Q)
        # predict joint distribution of state and output
        x_pred_and_u = Normal.independent(x_pred, u)
        x_and_y_pred = self.H_aug(x_pred_and_u, **self.uq_params).add_covariance(
            self.R, at=self.OUTPUTS
        )
        # discard the input
        return x_and_y_pred.delete(self.INPUTS)

    @equinox.filter_jit
    def correct(
        self,
        x_and_y,
        y,
        recalibrate=False,
        recalibrate_backout="trace",
    ):
        if recalibrate:
            post = self._recalibrated_correct(
                x_and_y,
                y,
                backout=recalibrate_backout,
            )
        else:
            post = x_and_y.condition(self.STATES, given=self.OUTPUTS, equals=y)
        return post

    @equinox.filter_jit
    def correct_with_input(
        self,
        x_and_y,
        y,
        u,
        recalibrate=False,
        recalibrate_backout="trace",
    ):
        if recalibrate:
            post = self._recalibrated_correct_with_input(
                x_and_y,
                y,
                u,
                backout=recalibrate_backout,
            )
        else:
            post = self.correct(x_and_y, y, recalibrate=False)
        return post

    @equinox.filter_jit
    def _recalibrated_correct(
        self,
        x_and_y: Normal,
        y,
        backout="trace",
        return_recalibration_difference=False,
    ):
        x = x_and_y.μ[self.STATES]
        P_x = x_and_y.Σ[self.STATES, self.STATES]
        S = x_and_y.Σ[self.OUTPUTS, self.OUTPUTS]
        K = jnp.linalg.solve(S, x_and_y.Σ[self.OUTPUTS, self.STATES]).T
        x_updated = x + K @ (y - x_and_y.μ[self.OUTPUTS])
        # In a regular KF, we would return x_updated along with an updated covariance matrix
        # given by a Schur complement expression.  In the recalibrated KF, we return either
        #     0. x (no update) and P_x (no update), or
        #     1. x_updated and P_x_recal
        # whichever has the "larger" P according to some total ordering on PSD matrices compatible
        # with the Loewner ordering.
        # P_x_recal comes from a formula that uses the same Kalman gain K as in the regular KF,
        #  but evaluates other terms at x_updated rather than x.
        #
        # This follows Jiang et al. 2024 "A new framework for nonlinear Kalman filters"
        x_and_y_recal = self.H_aug(
            Normal(x_updated, P_x).rectify(), **self.uq_params
        ).add_covariance(self.R, at=self.OUTPUTS)
        S_recal = x_and_y_recal.Σ[self.OUTPUTS, self.OUTPUTS]
        P_xy_recal = x_and_y_recal.Σ[self.STATES, self.OUTPUTS]
        P_x_recal = (
            x_and_y.Σ[self.STATES, self.STATES]
            + K @ S_recal @ K.T
            - P_xy_recal @ K.T
            - K @ P_xy_recal.T
        )

        # back out: switch between P_x and P_x_recal
        if backout == "trace":
            backout_criterion = P_x_recal.trace() > P_x.trace()
        elif backout == "det":
            backout_criterion = (
                jnp.linalg.slogdet(P_x_recal)[1] > jnp.linalg.slogdet(P_x)[1]
            )
        elif backout == "always":
            backout_criterion = True
        elif backout == "never":
            backout_criterion = False
        else:
            raise ValueError

        # if backout criterion is true, return the un-updated x and P_x
        x = jnp.where(backout_criterion, x, x_updated)
        P = jnp.where(backout_criterion, P_x, P_x_recal)

        if return_recalibration_difference:
            return Normal(x, P), jnp.linalg.norm(x_and_y_recal.Σ - x_and_y.Σ)
        return Normal(x, P)

    @equinox.filter_jit
    def _recalibrated_correct_with_input(
        self,
        x_and_y: Normal,
        y,
        u,
        backout="trace",
        return_recalibration_difference=False,
    ):
        x = x_and_y.μ[self.STATES]
        P_x = x_and_y.Σ[self.STATES, self.STATES]
        S = x_and_y.Σ[self.OUTPUTS, self.OUTPUTS]
        K = jnp.linalg.solve(S, x_and_y.Σ[self.OUTPUTS, self.STATES]).T
        x_updated = x + K @ (y - x_and_y.μ[self.OUTPUTS])
        # In a regular KF, we would return x_updated along with an updated covariance matrix
        # given by a Schur complement expression.  In the recalibrated KF, we return either
        #     0. x (no update) and P_x (no update), or
        #     1. x_updated and P_x_recal
        # whichever has the "larger" P according to some total ordering on PSD matrices compatible
        # with the Loewner ordering.
        # P_x_recal comes from a formula that uses the same Kalman gain K as in the regular KF,
        #  but evaluates other terms at x_updated rather than x.
        #
        # This follows Jiang et al. 2024 "A new framework for nonlinear Kalman filters"
        x_and_y_recal = self.H_aug(
            Normal.independent(Normal(x_updated, P_x).rectify(), u), **self.uq_params
        ).add_covariance(self.R, at=self.OUTPUTS)
        S_recal = x_and_y_recal.Σ[self.OUTPUTS, self.OUTPUTS]
        P_xy_recal = x_and_y_recal.Σ[self.STATES, self.OUTPUTS]
        P_x_recal = (
            x_and_y.Σ[self.STATES, self.STATES]
            + K @ S_recal @ K.T
            - P_xy_recal @ K.T
            - K @ P_xy_recal.T
        )

        # back out: switch between P_x and P_x_recal
        if backout == "trace":
            backout_criterion = P_x_recal.trace() > P_x.trace()
        elif backout == "det":
            backout_criterion = (
                jnp.linalg.slogdet(P_x_recal)[1] > jnp.linalg.slogdet(P_x)[1]
            )
        elif backout == "always":
            backout_criterion = True
        elif backout == "never":
            backout_criterion = False
        else:
            raise ValueError

        # if backout criterion is true, return the un-updated x and P_x
        x = jnp.where(backout_criterion, x, x_updated)
        P = jnp.where(backout_criterion, P_x, P_x_recal)

        if return_recalibration_difference:
            return Normal(x, P), jnp.linalg.norm(x_and_y_recal.Σ - x_and_y.Σ)
        return Normal(x, P)

    @equinox.filter_jit
    def smooth(
        self,
        x_current: Normal,
        x_next: Normal,
    ):
        # joint distribution of x_current and F(x_current)
        x_current_and_next = self.F_aug(x_current, **self.uq_params).add_covariance(
            self.Q, at=self.NEXT_STATES
        )
        # condition on F(x_current) = x_next
        smoothed = x_current_and_next.condition(
            target=self.STATES, given=self.NEXT_STATES, equals=x_next
        )
        return smoothed

    @equinox.filter_jit
    def smooth_with_input(
        self,
        x_current: Normal,
        u_current: Normal,
        x_next: Normal,
    ):
        # joint distribution of x_current and F(x_current)
        x_current_and_next = (
            self.F_aug(Normal.independent(x_current, u_current), **self.uq_params)
            .delete(self.INPUTS)
            .add_covariance(self.Q, at=self.NEXT_STATES)
        )
        # condition on F(x_current) = x_next
        smoothed = x_current_and_next.condition(
            target=self.STATES, given=self.NEXT_STATES, equals=x_next
        )
        return smoothed


==> anc/neural_uncertainty_propagation/normal.py <==
import typing

import equinox
import jax
import scipy.stats
from jax import numpy as jnp


class Normal(equinox.Module):
    μ: jnp.ndarray
    Σ: jnp.ndarray
    n: int

    @staticmethod
    def standard(n):
        return Normal(μ=jnp.zeros(n), Σ=jnp.eye(n))

    @staticmethod
    def certain(μ):
        return Normal(μ=μ, Σ=jnp.zeros((μ.shape[0], μ.shape[0]), dtype=int))

    def __init__(self, μ, Σ):
        self.μ = μ
        self.Σ = Σ
        self.n = μ.shape[0]
        assert self.Σ.shape == (self.n, self.n), self.Σ

    def check_finite(self):
        if not jnp.all(jnp.isfinite(self.μ)):
            raise ValueError(f"μ contains NaNs: {self.μ}")
        if not jnp.all(jnp.isfinite(self.Σ)):
            raise ValueError(f"Σ contains NaNs: {self.Σ}")
        return self

    def check_psd(self):
        if not jnp.all(jnp.linalg.eigvalsh(self.Σ) >= 0):
            raise ValueError(f"Σ is not PSD: {self.Σ}")
        return self

    def mean_field(self):
        return Normal(μ=self.μ, Σ=jnp.diag(jnp.diag(self.Σ)))

    def qmc(self, num_samples, seed=42):
        return scipy.stats.qmc.MultivariateNormalQMC(
            mean=self.μ,
            cov=self.Σ,
            rng=seed,
            engine=scipy.stats.qmc.Sobol(rng=seed, scramble=True, d=self.n),
        ).random(num_samples)

    def samples(self, num_samples, key=jax.random.PRNGKey(42)):
        # uses the svd method to support degenerate covariance matrices
        return jax.random.multivariate_normal(
            key, mean=self.μ, cov=self.Σ, shape=num_samples, method="svd"
        )

    def pdf(self, x):
        return jax.scipy.stats.multivariate_normal.pdf(x, mean=self.μ, cov=self.Σ)

    def lpdf(self, x):
        return jax.scipy.stats.multivariate_normal.logpdf(x, mean=self.μ, cov=self.Σ)

    @staticmethod
    def independent(*normals: "Normal") -> "Normal":
        """Creates a joint distribution with zero correlations from multiple Normal distributions."""
        μ = jnp.concatenate([normal.μ for normal in normals])
        Σ_blocks = [normal.Σ for normal in normals]
        Σ = jax.scipy.linalg.block_diag(*Σ_blocks)
        return Normal(μ, Σ)

    def add_covariance(self, cov, at=slice(None, None)):
        return Normal(self.μ, self.Σ.at[at, at].add(cov))

    @equinox.filter_jit
    def __getitem__(self, index: typing.Union[int, slice]):
        """Return the marginal distribution for the specified index."""
        if isinstance(index, int):
            index = slice(index, index + 1)
        if isinstance(index, slice):
            return Normal(self.μ[index], self.Σ[index, index])
        else:
            raise ValueError

    def delete(self, index: int):
        return Normal(
            jnp.delete(self.μ, index),
            jnp.delete(jnp.delete(self.Σ, index, 0), index, 1),
        )

    def condition_on_projection(self, P: jnp.ndarray, y: jnp.ndarray):
        """Return the conditional distribution given that P X = y."""
        return Normal(
            μ=self.μ
            + self.Σ @ P.T @ jnp.linalg.inv(P @ self.Σ @ P.T) @ (y - P @ self.μ),
            Σ=self.Σ - self.Σ @ P.T @ jnp.linalg.inv(P @ self.Σ @ P.T) @ P @ self.Σ,
        )

    def condition(
        self, target: slice, given: slice, equals: typing.Union[jnp.ndarray, "Normal"]
    ):
        if isinstance(equals, Normal):
            μ, Σ = schur_complement_2(
                A=self.Σ[target, :][:, target],
                B=self.Σ[target, :][:, given],
                C=self.Σ[given, :][:, given],
                D=equals.Σ,
                x=self.μ[target],
                y=equals.μ - self.μ[given],
            )
        else:
            μ, Σ = schur_complement(
                A=self.Σ[target, :][:, target],
                B=self.Σ[target, :][:, given],
                C=self.Σ[given, :][:, given],
                x=self.μ[target],
                y=equals - self.μ[given],
            )
        return Normal(μ, Σ)

    def χ2(self, x):
        diff = x - self.μ
        return diff.T @ jnp.linalg.lstsq(self.Σ, diff)[0]

    def rectify(self):
        return Normal(self.μ, rectify_eigenvalues(self.Σ))

    @staticmethod
    def from_samples(samples):
        return Normal(
            jnp.atleast_1d(jnp.mean(samples, axis=0)),
            jnp.atleast_2d(jnp.cov(samples, rowvar=False, ddof=1)),
        )

    @equinox.filter_jit
    def kl_divergence(self, other: "Normal") -> float:
        """Compute the Kullback-Leibler divergence D(other || self)."""
        if self is other:
            return 0

        trace = jnp.trace(jnp.linalg.solve(self.Σ, other.Σ))
        sign_self, logdet_self = jnp.linalg.slogdet(self.Σ)
        sign_other, logdet_other = jnp.linalg.slogdet(other.Σ)
        log_det = logdet_self - logdet_other
        mean_diff = self.μ - other.μ
        return 0.5 * (
            trace + log_det + mean_diff.T @ jnp.linalg.solve(self.Σ, mean_diff) - self.n
        )

    def __add__(self, other):
        if isinstance(other, Normal):
            return Normal(self.μ + other.μ, self.Σ + other.Σ)
        if isinstance(other, NormalMatrix):
            return self + other.to_normal_vector()
        if isinstance(other, WrappedCauchyMatrix):
            return self + other.to_normal_vector()
        other = jnp.asarray(other)
        return Normal(self.μ + other, self.Σ)

    def __radd__(self, other):
        return self + other

    def __mul__(self, a):
        assert jax.numpy.isscalar(a), "a must be a scalar"
        return Normal(self.μ * a, self.Σ * (a**2))

    def __rmul__(self, a):
        return self * a

    def __rmatmul__(self, A):
        if isinstance(A, NormalMatrix):
            return A @ self
        A = jnp.asarray(A)
        return Normal(A @ self.μ, A @ self.Σ @ A.T)

    def __str__(self):
        return f"Normal(μ={self.μ}, Σ={self.Σ})"


class NormalMatrix(equinox.Module):
    μ: jnp.ndarray
    log_precision: jnp.ndarray
    m: int
    n: int

    def __init__(self, μ, log_precision):
        self.μ = μ
        self.log_precision = log_precision
        self.m, self.n = μ.shape
        assert self.log_precision.shape == μ.shape, self.log_precision.shape

    def samples(self, num_samples, key=jax.random.PRNGKey(42)):
        std = jnp.exp(-0.5 * self.log_precision)
        eps = jax.random.normal(key, shape=(num_samples, self.m, self.n))
        return self.μ[None, :, :] + eps * std[None, :, :]

    def to_normal_vector(self):
        assert self.n == 1, (self.m, self.n)
        μ = self.μ[:, 0]
        var = jnp.exp(-self.log_precision[:, 0])
        Σ = jnp.diag(var)
        return Normal(μ, Σ)

    def __radd__(self, x):
        if not isinstance(x, Normal):
            return NotImplemented
        noise = self.to_normal_vector()
        return x + noise

    def __matmul__(self, x: Normal) -> Normal:
        assert x.μ.shape[0] == self.n, (x.μ.shape, (self.m, self.n))
        μ_x = x.μ
        Σ_x = x.Σ
        μ_y = self.μ @ μ_x
        cov1 = self.μ @ Σ_x @ self.μ.T
        var_A = jnp.exp(-self.log_precision)
        Ex2 = jnp.diag(Σ_x) + μ_x**2
        diag_term = var_A @ Ex2
        cov2 = jnp.diag(diag_term)
        Σ_y = cov1 + cov2
        return Normal(μ_y, Σ_y)

    def kl_to_centered(self, var=1):
        var_self = jnp.exp(-self.log_precision)
        var_target = jnp.asarray(var)
        return 0.5 * jnp.sum(
            var_self / var_target
            + (self.μ**2) / var_target
            - 1
            + jnp.log(var_target)
            + self.log_precision
        )

    # def kl_to_centered(self, alpha=1, beta=1):
    #     var_self = jnp.exp(-self.log_precision)
    #     var_target = (jnp.sum(
    #         var_self
    #         + self.μ**2
    #     ) + 2 * beta) / (
    #         self.m * self.n + 2 * alpha + 2
    #     )
    #     return 0.5 * jnp.sum(
    #         var_self / var_target
    #         + (self.μ**2) / var_target
    #         - 1
    #         + jnp.log(var_target)
    #         + self.log_precision
    #     )


@jax.custom_jvp
def _wrapped_cauchy_kl_to_uniform_elementwise(γ):
    """KL(WrappedCauchy(γ) || Uniform) = log(-expm1(-2γ)) per element."""
    return jnp.log(-jnp.expm1(-2 * γ))


@_wrapped_cauchy_kl_to_uniform_elementwise.defjvp
def _wrapped_cauchy_kl_jvp(primals, tangents):
    (γ,) = primals
    (γ_dot,) = tangents
    primal_out = _wrapped_cauchy_kl_to_uniform_elementwise(γ)
    tangent_out = -2.0 / jnp.expm1(-2 * γ) * γ_dot
    return primal_out, tangent_out


class WrappedCauchyMatrix(equinox.Module):
    """Wrapped Cauchy distribution on the circle.

    Parameters (per element): μ (location) and log_γ (log scale).
    Sampling: sample Cauchy, multiply by γ, add μ, wrap to [-π, π].
    """

    μ: jnp.ndarray
    log_γ: jnp.ndarray
    m: int
    n: int

    def __init__(self, μ, log_γ):
        self.μ = μ
        self.log_γ = log_γ
        self.m, self.n = μ.shape
        assert self.log_γ.shape == μ.shape, self.log_γ.shape

    def samples(self, num_samples, key=jax.random.PRNGKey(42)):
        γ = jnp.exp(self.log_γ)
        z = jax.random.cauchy(key, shape=(num_samples, self.m, self.n))
        raw = self.μ[None, :, :] + γ[None, :, :] * z
        return _wrap_to_pi(raw)

    def to_normal_vector(self):
        """Moment-matched Normal approximation (vector form, requires n==1).

        Moment matching identities:
          μ_normal = wrap(μ_cauchy)
          1 - exp(-variance/2) = 1 - exp(-γ)  =>  variance = 2γ
        """
        assert self.n == 1, (self.m, self.n)
        μ = _wrap_to_pi(self.μ[:, 0])
        γ = jnp.exp(self.log_γ[:, 0])
        var = 2.0 * γ
        Σ = jnp.diag(var)
        return Normal(μ, Σ)

    def __radd__(self, x):
        if not isinstance(x, Normal):
            return NotImplemented
        noise = self.to_normal_vector()
        return x + noise

    def kl_to_uniform(self):
        γ = jnp.exp(self.log_γ)
        return jnp.sum(_wrapped_cauchy_kl_to_uniform_elementwise(γ))


def _wrap_to_pi(x):
    """Wrap x into [-π, π]."""
    return (x + jnp.pi) % (2 * jnp.pi) - jnp.pi


@equinox.filter_jit
def schur_complement(A, B, C, x, y):
    """Returns a numerically stable evaluation of
    x + B C^(-1) y,
    A - B C^(-1) B^T.
    """
    C_solve_B_T = jax.scipy.linalg.solve(C, B.T, assume_a="pos")
    return x + C_solve_B_T.T @ y, A - B @ C_solve_B_T


@equinox.filter_jit
def schur_complement_2(A, B, C, D, x, y):
    """Returns a numerically decent evaluation of
    x + G y,
    A + G (D - C) G^T.
    where G = B C^(-1).
    """
    G = jax.scipy.linalg.solve(
        C,
        B.T,
        assume_a="pos",
    ).T
    return x + G @ (y), (A + G @ (D - C) @ G.T)


def rectify_eigenvalues(P):
    Λ, V = jnp.linalg.eigh(P, symmetrize_input=1)
    return V @ jnp.diag(jnp.maximum(Λ, 1e-8)) @ V.T


==> anc/neural_uncertainty_propagation/random_matrix.py <==
import abc

import equinox
import jax
import jax.numpy as jnp

from . import normal


class RandomMatrixFactory(equinox.Module):
    @abc.abstractmethod
    def build(self, key, shape):
        pass


class ConstantMatrix(RandomMatrixFactory):
    value: float

    def __init__(self, value=1):
        self.value = value

    def build(self, key, shape):
        return jnp.full(shape, self.value)


class ZeroMatrix(RandomMatrixFactory):
    def build(self, key, shape):
        return jnp.zeros(shape)


class RandomGaussian(RandomMatrixFactory):
    scale: float

    def __init__(self, scale=1):
        self.scale = scale

    @equinox.filter_jit
    def build(self, key, shape):
        if type(shape) is int:
            scale = 1
        else:
            scale = 1 / jnp.sqrt(shape[1])
        return jax.random.normal(key, shape=shape) * self.scale * scale


class RandomUniform(RandomMatrixFactory):
    min_val: float
    max_val: float

    def __init__(self, min_val=-jnp.pi, max_val=jnp.pi):
        self.min_val = min_val
        self.max_val = max_val

    @equinox.filter_jit
    def build(self, key, shape):
        return jax.random.uniform(
            key, shape=shape, minval=self.min_val, maxval=self.max_val
        )


class RandomOrthogonalProjection(RandomMatrixFactory):
    scale: float

    def __init__(self, scale=1):
        self.scale = scale

    @equinox.filter_jit
    def build(self, key, shape):
        if type(shape) is int:
            Z = jax.random.normal(key, shape)
            return self.scale * Z / jnp.linalg.norm(Z)
        N = max(shape)
        Z = jax.random.normal(key, (N, N))
        U, _, V_H = jnp.linalg.svd(Z, full_matrices=False, compute_uv=True)
        return U[: shape[0], :] @ V_H[:, : shape[1]] * self.scale


class RandomNormalMatrix(RandomMatrixFactory):
    mean_scale: float
    log_precision_loc: float
    log_precision_scale: float

    def __init__(self, mean_scale=1.0, log_precision_loc=0.0, log_precision_scale=1.0):
        self.mean_scale = mean_scale
        self.log_precision_loc = log_precision_loc
        self.log_precision_scale = log_precision_scale

    @equinox.filter_jit
    def build(self, key, shape):
        if isinstance(shape, int):
            m, n = shape, 1
        elif isinstance(shape, tuple):
            if len(shape) == 1:
                m, n = shape[0], 1
            elif len(shape) == 2:
                m, n = shape
            else:
                raise ValueError(
                    "RandomNormalMatrix.build expects shape (m, n) or (m,)"
                )
        else:
            raise ValueError("RandomNormalMatrix.build expects shape (m, n) or (m,)")
        key_mean, key_logp = jax.random.split(key)
        scale = self.mean_scale / jnp.sqrt(n)
        μ = jax.random.normal(key_mean, shape=(m, n)) * scale
        log_precision = (
            self.log_precision_loc
            + self.log_precision_scale * jax.random.normal(key_logp, shape=(m, n))
        )
        return normal.NormalMatrix(μ, log_precision)


class RandomWrappedCauchyMatrix(RandomMatrixFactory):
    mean_scale: float
    log_γ_loc: float
    log_γ_scale: float

    def __init__(self, mean_scale=1.0, log_γ_loc=0.0, log_γ_scale=1.0):
        self.mean_scale = mean_scale
        self.log_γ_loc = log_γ_loc
        self.log_γ_scale = log_γ_scale

    @equinox.filter_jit
    def build(self, key, shape):
        if isinstance(shape, int):
            m, n = shape, 1
        elif isinstance(shape, tuple):
            if len(shape) == 1:
                m, n = shape[0], 1
            elif len(shape) == 2:
                m, n = shape
            else:
                raise ValueError(
                    "RandomWrappedCauchyMatrix.build expects shape (m, n) or (m,)"
                )
        else:
            raise ValueError(
                "RandomWrappedCauchyMatrix.build expects shape (m, n) or (m,)"
            )
        key_mean, key_logg = jax.random.split(key)
        μ = (
            jax.random.uniform(key_mean, shape=(m, n), minval=-jnp.pi, maxval=jnp.pi)
            * self.mean_scale
        )
        log_γ = self.log_γ_loc + self.log_γ_scale * jax.random.normal(
            key_logg, shape=(m, n)
        )
        return normal.WrappedCauchyMatrix(μ, log_γ)


==> anc/neural_uncertainty_propagation/unscented.py <==
from enum import Enum, auto

import equinox
import jax
import numpy as np
from jax import numpy as jnp


class UnscentedHyperparameters(equinox.Module):
    alpha: float
    beta: float
    kappa: float


class UnscentedTransformMethod(Enum):
    """
    Possible methods used to compute the weights and points for the unscented transform.
    Values are instances of UnscentedHyperparameters.
    """

    # A New Method for the Nonlinear Transformation of Means and Covariances in Filters and Estimators
    UT0_SCALAR = UnscentedHyperparameters(alpha=1, beta=0, kappa=2)
    # The Scaled Unscented Transformation
    UT1_SCALAR = UnscentedHyperparameters(alpha=1e-3, beta=2, kappa=2)

    UT0_VECTOR = UnscentedHyperparameters(alpha=1, beta=0, kappa=0)
    UT1_VECTOR = UnscentedHyperparameters(alpha=1e-3, beta=2, kappa=0)


@equinox.filter_jit
def unscented_transform(
    f,
    mu,
    Sigma,
    hyperparameters: UnscentedTransformMethod = UnscentedTransformMethod.UT0_SCALAR,
    verbose=0,
):
    """
    Unscented Transformation for x ~ N(mu, Sigma), where f is a nonlinear function.

    Parameters:
        f     : function from R^n to R^m
        mu    : mean vector of x (shape: [n])
        Sigma : covariance matrix of x (shape: [n, n])
        alpha, beta, kappa: UT tuning parameters
            - alpha: controls how much the sigma points are spread out.
            - beta: used to incorporate prior knowledge of the distribution
            - kappa: secondary scaling parameter

    Returns:
        y_mean: mean of transformed variable
        y_cov : covariance of transformed variable
    """
    hyperparameters = hyperparameters.value
    # with jax.ensure_compile_time_eval():
    n = mu.shape[0]
    lambda_ = hyperparameters.alpha**2 * (n + hyperparameters.kappa) - n

    # alpha controls how much the sigma points are spread out.
    # If alpha is large, the points are more spread out, and the
    # approximation is more accurate for large uncertainties.
    # If alpha is small, the points are closer together, and the
    # approximation is more accurate for small uncertainties.
    # The default value of alpha is set to 1e-3, which is a reasonable
    # value for most applications.

    # Weights for mean and covariance
    Wm = np.full(2 * n + 1, 1 / (2 * (n + lambda_)))
    Wc = np.full(2 * n + 1, 1 / (2 * (n + lambda_)))
    Wm[0] = lambda_ / (n + lambda_)
    Wc[0] = lambda_ / (n + lambda_) + (
        1 - hyperparameters.alpha**2 + hyperparameters.beta
    )

    if verbose > 0:
        print("Wm:", Wm)
        print("Wc:", Wc)

    # Cholesky decomposition of (n + lambda) * Sigma
    sqrt_matrix = jnp.linalg.cholesky((n + lambda_) * (Sigma + 1e-8 * jnp.eye(n)))

    # Generate sigma points
    sigma_points = [mu]
    for i in range(n):
        sigma_points.append(mu + sqrt_matrix[:, i])
        sigma_points.append(mu - sqrt_matrix[:, i])
    sigma_points = jnp.array(sigma_points)  # shape: [2n+1, n]

    if verbose > 0:
        print("sigma_points:", sigma_points)

    # Propagate through the nonlinear function
    Y = jax.vmap(f)(sigma_points)  # shape: [2n+1, m]

    # Compute weighted mean
    y_mean = jnp.sum(Wm[:, None] * Y, axis=0)

    # Compute weighted covariance
    y_cov = jnp.zeros((Y.shape[1], Y.shape[1]))
    for i in range(2 * n + 1):
        diff = Y[i] - y_mean
        y_cov = y_cov + Wc[i] * jnp.outer(diff, diff)

    return y_mean, y_cov

